Two-loop mixed QCD-EW corrections to neutral current Drell-Yan

We present the two-loop mixed strong-electroweak virtual corrections to the neutral current Drell-Yan process and we provide, in ancillary files, the explicit formulae of the infrared-subtracted finite remainder. The final state collinear singularities are regularised by the lepton mass. The evaluation of all the relevant Feynman integrals, including those with up to two internal massive lines, has been worked out relying on analytical and semi-analytical techniques, in the case of complex-valued masses.

==> anc/ME11_partml_exact.m <==
(-2*borncf*Cf*gA4*Ql^2*Qu^4*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
    2*xl^2*(4 + yl^2))*(2160*z2 - 628*z2^2 + 75*(-17 + 16*z3) + 
    60*IPi*(-15 + 6*z2 + 16*z3)))/(5*(-1 + xl)^4) + 
 (2*borncf*cBpropml*Cf*gA4*Ql*Qu^3*
   (gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
    gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(4 + yl^2)))*(2160*z2 - 628*z2^2 + 75*(-17 + 16*z3) + 
    60*IPi*(-15 + 6*z2 + 16*z3)))/(5*cwC^2*swC^2*(-1 + xl)^2*xl) + 
 (borncf*cBpropml*Cf*gA4*Ql^2*
   ((-8*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
          (-48*IPi*(-1 + xl^2)*z2 + 12*IPi*(-7 + z2 + xl^2*(7 + 2*z2)) - 
           18*z2*(-7 + 2*z2 + xl^2*(7 + 2*z2)) - 6*(16 - 19*z2 + z2^2 + 
             xl^2*(-16 + 3*z2 + z2^2))) + gAlC*(gAu*gAuC + gVu*gVuC)*
          (-48*IPi*(-1 + xl^2)*(1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)*
            z2 + 12*IPi*(1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)*
            (-7 + z2 + xl^2*(7 + 2*z2)) - 18*z2*(-11 + 2*z2 + 8*xl^3*yl*z2 + 
             2*xl*yl*(-13 + 2*z2) + xl^6*(11 + 2*z2) + 2*xl^5*yl*
              (13 + 2*z2) + xl^2*(7 + 2*z2 + yl^2*(-26 + 4*z2)) + 
             xl^4*(-7 + 2*z2 + yl^2*(26 + 4*z2))) - 
           6*(16 - 7*z2 + 4*xl^3*yl*(-8 + z2)*z2 + z2^2 + 
             2*xl^5*yl*(-16 - 15*z2 + z2^2) + xl^6*(-16 - 9*z2 + z2^2) + 
             2*xl*yl*(16 - z2 + z2^2) + xl^4*(16 - 19*z2 + z2^2 + 2*yl^2*
                (-16 - 15*z2 + z2^2)) + xl^2*(-16 + 3*z2 + z2^2 + 2*yl^2*
                (16 - z2 + z2^2))))) + 
       gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
            (-48*IPi*(-1 + xl^2)*z2 + 12*IPi*(-7 + z2 + xl^2*(7 + 2*z2)) - 
             18*z2*(-7 + 2*z2 + xl^2*(7 + 2*z2)) - 6*(16 - 19*z2 + z2^2 + 
               xl^2*(-16 + 3*z2 + z2^2))) + gAuC*gVlC*
            (-48*IPi*(-1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*
                (-2 + yl) + 2*xl^2*(4 + yl^2))*z2 + 12*IPi*(1 + xl^4 + 2*xl*
                (-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
              (-7 + z2 + xl^2*(7 + 2*z2)) - 18*z2*(-11 + 2*z2 + 8*xl^3*
                (-2 + yl)*z2 + xl^6*(11 + 2*z2) + xl*(44 - 8*z2 + 
                 yl*(-26 + 4*z2)) + xl^2*(9*(-9 + 2*z2) + yl^2*(-26 + 
                   4*z2)) + xl^5*(-44 - 8*z2 + yl*(26 + 4*z2)) + xl^4*
                (9*(9 + 2*z2) + yl^2*(26 + 4*z2))) - 6*(16 - 7*z2 + 4*xl^3*
                (-2 + yl)*(-8 + z2)*z2 + z2^2 + xl^6*(-16 - 9*z2 + z2^2) + 2*
                xl^5*(32 + 18*z2 - 2*z2^2 + yl*(-16 - 15*z2 + z2^2)) + xl^4*
                (-112 - 91*z2 + 9*z2^2 + 2*yl^2*(-16 - 15*z2 + z2^2)) + 2*xl*
                (-2*(16 - 7*z2 + z2^2) + yl*(16 - z2 + z2^2)) + xl^2*
                (112 - 53*z2 + 9*z2^2 + 2*yl^2*(16 - z2 + z2^2))))) + 
         gVu*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
            (-48*IPi*(-1 + xl^2)*z2 + 12*IPi*(-7 + z2 + xl^2*(7 + 2*z2)) - 
             18*z2*(-7 + 2*z2 + xl^2*(7 + 2*z2)) - 6*(16 - 19*z2 + z2^2 + 
               xl^2*(-16 + 3*z2 + z2^2))) + gVlC*gVuC*
            (-48*IPi*(-1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*
                (-2 + yl) + 2*xl^2*(4 + yl^2))*z2 + 12*IPi*(1 + xl^4 + 2*xl*
                (-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
              (-7 + z2 + xl^2*(7 + 2*z2)) - 18*z2*(-11 + 2*z2 + 8*xl^3*
                (-2 + yl)*z2 + xl^6*(11 + 2*z2) + xl*(44 - 8*z2 + 
                 yl*(-26 + 4*z2)) + xl^2*(9*(-9 + 2*z2) + yl^2*(-26 + 
                   4*z2)) + xl^5*(-44 - 8*z2 + yl*(26 + 4*z2)) + xl^4*
                (9*(9 + 2*z2) + yl^2*(26 + 4*z2))) - 6*(16 - 7*z2 + 4*xl^3*
                (-2 + yl)*(-8 + z2)*z2 + z2^2 + xl^6*(-16 - 9*z2 + z2^2) + 2*
                xl^5*(32 + 18*z2 - 2*z2^2 + yl*(-16 - 15*z2 + z2^2)) + xl^4*
                (-112 - 91*z2 + 9*z2^2 + 2*yl^2*(-16 - 15*z2 + z2^2)) + 2*xl*
                (-2*(16 - 7*z2 + z2^2) + yl*(16 - z2 + z2^2)) + xl^2*
                (112 - 53*z2 + 9*z2^2 + 2*yl^2*(16 - z2 + z2^2))))))))/
     (3*(-1 + xl)*xl*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)) - 
    (32*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gAlC*(gAu*gAuC + gVu*gVuC)*(1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 
           2*xl^2*yl^2)) + 
       gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gAuC*gVlC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2))) + gVu*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))))*(8 + 3*IPi - 7*z2)*
      L[{xl^(-1)}, one])/(xl*(1 + (-2 + mZ2/ml2)*xl + xl^2)) + 
    (32*(1 + xl^2)*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*
          (1 + xl^2 + 2*xl*yl) + gAlC*(gAu*gAuC + gVu*gVuC)*
          (1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)) + 
       gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gAuC*gVlC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2))) + gVu*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))))*(8 + 3*IPi - 7*z2)*
      L[{0, -xl^(-1)}, one])/((-1 + xl)*xl*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + 
       xl^2)) + 
    ((8*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
            (24 + xl^2*(120 - 69*z2) + 6*xl*(-8 + z2) - 57*z2 - 
             48*IPi*(1 + xl^2)*z2 - 36*(2 - xl + 4*xl^2)*z2 + 
             3*IPi*(19 - 6*xl + 2*z2 + xl^2*(31 + 2*z2))) + 
           gAlC*(gAu*gAuC + gVu*gVuC)*(-48*IPi*(1 + xl^2)*(1 + xl^4 + 2*xl*
                yl + 2*xl^3*yl + 2*xl^2*yl^2)*z2 - 36*(4 + 6*xl^6 - 2*xl^3*
                (-12 + yl)*yl + xl*(-1 + 10*yl) + xl^5*(-1 + 14*yl) + 2*xl^2*
                (4 - yl + 5*yl^2) + 2*xl^4*(3 - yl + 7*yl^2))*z2 + 
             3*IPi*(1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)*
              (19 - 6*xl + 2*z2 + xl^2*(31 + 2*z2)) + 
             3*(8 + 5*z2 + xl^6*(40 + z2) + 4*xl^3*yl*(yl*(-8 + z2) + 
                 3*(8 + 5*z2)) + 2*xl^5*(-8 + z2 + yl*(40 + 13*z2)) + 2*xl*
                (-8 + z2 + yl*(8 + 17*z2)) + xl^2*(4*yl*(-8 + z2) + 
                 5*(8 + 5*z2) + 2*yl^2*(8 + 17*z2)) + xl^4*
                (8 + 4*yl*(-8 + z2) + 29*z2 + yl^2*(80 + 26*z2))))) + 
         gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
              (-48*IPi*(1 + xl^2)*z2 - 36*(2 + 3*xl + 4*xl^2)*z2 + IPi*
                (57 + 54*xl + 6*z2 + xl^2*(93 + 6*z2)) - 3*(-8 + 
                 6*xl*(-8 + z2) + 19*z2 + xl^2*(-40 + 23*z2))) + 
             gAuC*gVlC*(-48*IPi*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
                 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*z2 - 36*(4 + 6*xl^6 + 
                 7*xl^5*(-3 + 2*yl) + xl*(-13 + 10*yl) + 2*xl^3*(-10 + 
                   12*yl + yl^2) + 2*xl^2*(14 + yl + 5*yl^2) + 2*xl^4*
                  (21 + yl + 7*yl^2))*z2 + 3*IPi*(19 + 2*z2 + 
                 xl^6*(31 + 2*z2) + 4*xl^3*(3*yl^2 - 4*(5 + z2) + 
                   yl*(25 + 2*z2)) + 2*xl^5*(-53 - 4*z2 + yl*(31 + 2*z2)) + 
                 xl*(-58 - 8*z2 + yl*(38 + 4*z2)) + xl^2*(12*yl + 
                   yl^2*(38 + 4*z2) + 3*(37 + 6*z2)) + xl^4*(12*yl + 
                   yl^2*(62 + 4*z2) + 3*(65 + 6*z2))) + 3*(8 + 5*z2 + 
                 xl^6*(40 + z2) + xl^3*(-4*yl^2*(-8 + z2) - 64*(-2 + z2) + 
                   12*yl*(8 + 5*z2)) + 2*xl^5*(-56 - 5*z2 + yl*(40 + 
                     13*z2)) + 2*xl*(8 - 13*z2 + yl*(8 + 17*z2)) + 
                 xl^2*(-88 - 4*yl*(-8 + z2) + 89*z2 + 2*yl^2*(8 + 17*z2)) + 
                 xl^4*(136 - 4*yl*(-8 + z2) + 61*z2 + yl^2*(80 + 26*z2))))) + 
           gVu*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*
              (-48*IPi*(1 + xl^2)*z2 - 36*(2 + 3*xl + 4*xl^2)*z2 + IPi*
                (57 + 54*xl + 6*z2 + xl^2*(93 + 6*z2)) - 3*(-8 + 
                 6*xl*(-8 + z2) + 19*z2 + xl^2*(-40 + 23*z2))) + 
             gVlC*gVuC*(-48*IPi*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
                 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*z2 - 36*(4 + 6*xl^6 + 
                 7*xl^5*(-3 + 2*yl) + xl*(-13 + 10*yl) + 2*xl^3*(-10 + 
                   12*yl + yl^2) + 2*xl^2*(14 + yl + 5*yl^2) + 2*xl^4*
                  (21 + yl + 7*yl^2))*z2 + 3*IPi*(19 + 2*z2 + 
                 xl^6*(31 + 2*z2) + 4*xl^3*(3*yl^2 - 4*(5 + z2) + 
                   yl*(25 + 2*z2)) + 2*xl^5*(-53 - 4*z2 + yl*(31 + 2*z2)) + 
                 xl*(-58 - 8*z2 + yl*(38 + 4*z2)) + xl^2*(12*yl + 
                   yl^2*(38 + 4*z2) + 3*(37 + 6*z2)) + xl^4*(12*yl + 
                   yl^2*(62 + 4*z2) + 3*(65 + 6*z2))) + 3*(8 + 5*z2 + 
                 xl^6*(40 + z2) + xl^3*(-4*yl^2*(-8 + z2) - 64*(-2 + z2) + 
                   12*yl*(8 + 5*z2)) + 2*xl^5*(-56 - 5*z2 + yl*(40 + 
                     13*z2)) + 2*xl*(8 - 13*z2 + yl*(8 + 17*z2)) + 
                 xl^2*(-88 - 4*yl*(-8 + z2) + 89*z2 + 2*yl^2*(8 + 17*z2)) + 
                 xl^4*(136 - 4*yl*(-8 + z2) + 61*z2 + yl^2*(80 + 
                     26*z2))))))))/(3*(-1 + xl)*xl*(1 + xl)*
        (1 + (-2 + mZ2/ml2)*xl + xl^2)) - 
      (32*(1 + xl^2)*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gAlC*(gAu*gAuC + gVu*gVuC)*
            (1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)) + 
         gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
             gAuC*gVlC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*
                (4 + yl^2))) + gVu*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*
                yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*
                (-2 + yl) + 2*xl^2*(4 + yl^2)))))*(8 + 3*IPi - 7*z2)*
        L[{-xl^(-1)}, one])/((-1 + xl)*xl*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + 
         xl^2)) + (32*(1 + xl^2)*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gAlC*(gAu*gAuC + gVu*gVuC)*
            (1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)) + 
         gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
             gAuC*gVlC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*
                (4 + yl^2))) + gVu*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*
                yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*
                (-2 + yl) + 2*xl^2*(4 + yl^2)))))*(8 + 3*IPi - 7*z2)*
        L[{xl^(-1)}, one])/((-1 + xl)*xl*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + 
         xl^2)))*Log[xl] - 
    (8*(1 + xl^2)*(gAl*(gVlC*(gAuC*gVu + gAu*gVuC)*(-1 + xl)^2*
          (1 + xl^2 + 2*xl*yl) + gAlC*(gAu*gAuC + gVu*gVuC)*
          (1 + xl^4 + 2*xl*yl + 2*xl^3*yl + 2*xl^2*yl^2)) + 
       gVl*(gAu*(gAlC*gVuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gAuC*gVlC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2))) + gVu*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))))*(8 + 3*IPi - 7*z2)*
      Log[xl]^2)/((-1 + xl)*xl*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2))))/
  (cw^2*cwC^2*sw^2*swC^2) + borncf*Cf*gA4*Ql^4*Qu^2*
  ((32*(8 + 7*IPi)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(4 + yl^2)))/(-1 + xl)^4 - 
   (32*(-20 - 5*IPi + 12*xl^2 + 2*IPi*xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
      2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*z2)/((-1 + xl)^5*(1 + xl)) - 
   (112*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(4 + yl^2))*z2^2)/((-1 + xl)^5*(1 + xl)) + 
   ((32*(8 + 3*IPi)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2)))/(-1 + xl)^4 - 
     (224*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       z2)/(-1 + xl)^4)*L[{xl^(-1)}, one] + 
   ((-32*(8 + 3*IPi)*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
        2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/((-1 + xl)^5*(1 + xl)) + 
     (224*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2))*z2)/((-1 + xl)^5*(1 + xl)))*
    L[{0, -xl^(-1)}, one] + 
   ((-8*(8*(1 + 5*xl^6 + 2*xl*(1 + yl) + 2*xl^5*(-7 + 5*yl) + 
          4*xl^3*(4 + 3*yl + yl^2) + xl^2*(-11 + 4*yl + 2*yl^2) + 
          xl^4*(17 + 4*yl + 10*yl^2)) + IPi*(19 + 31*xl^6 + 
          2*xl^5*(-53 + 31*yl) + xl*(-58 + 38*yl) + 
          4*xl^3*(-20 + 25*yl + 3*yl^2) + xl^2*(111 + 12*yl + 38*yl^2) + 
          xl^4*(195 + 12*yl + 62*yl^2))))/((-1 + xl)^5*(1 + xl)) + 
     (8*(43 + 71*xl^6 + 2*xl*(-65 + 43*yl) + 2*xl^5*(-121 + 71*yl) + 
        4*xl^3*(-44 + 57*yl + 7*yl^2) + xl^2*(247 + 28*yl + 86*yl^2) + 
        xl^4*(443 + 28*yl + 142*yl^2) + 14*IPi*(1 + xl^2)*
         (1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))*
       z2)/((-1 + xl)^5*(1 + xl)) + 
     ((32*(8 + 3*IPi)*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
          2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/((-1 + xl)^5*(1 + xl)) - 
       (224*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2))*z2)/((-1 + xl)^5*(1 + xl)))*L[{-xl^(-1)}, one] + 
     ((-32*(8 + 3*IPi)*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
          2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/((-1 + xl)^5*(1 + xl)) + 
       (224*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2))*z2)/((-1 + xl)^5*(1 + xl)))*L[{xl^(-1)}, one])*
    Log[xl] + ((8*(8 + 3*IPi)*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
        2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/((-1 + xl)^5*(1 + xl)) - 
     (56*(1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2))*z2)/((-1 + xl)^5*(1 + xl)))*Log[xl]^2) + 
 (borncf*cBpropml*Cf*gA4*Ql^3*Qu*
   ((-32*(8 + 7*IPi)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2))))/((-1 + xl)^2*xl) + 
    (32*(-20 - 5*IPi + 12*xl^2 + 2*IPi*xl^2)*
      (gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2)))*z2)/((-1 + xl)^3*xl*(1 + xl)) + 
    (112*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2)))*z2^2)/((-1 + xl)^3*xl*(1 + xl)) + 
    ((-32*(8 + 3*IPi)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))))/((-1 + xl)^2*xl) + 
      (224*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*z2)/((-1 + xl)^2*xl))*L[{xl^(-1)}, one] + 
    ((32*(8 + 3*IPi)*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))))/((-1 + xl)^3*xl*(1 + xl)) - 
      (224*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*z2)/((-1 + xl)^3*xl*(1 + xl)))*
     L[{0, -xl^(-1)}, one] + 
    ((8*(gAlC*gAuC*(-1 + xl)^2*(8*(1 + 6*xl + 5*xl^2) + 
           IPi*(19 + 18*xl + 31*xl^2))*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(8*(1 + 5*xl^6 + 2*xl*(1 + yl) + 2*xl^5*(-7 + 5*yl) + 
             4*xl^3*(4 + 3*yl + yl^2) + xl^2*(-11 + 4*yl + 2*yl^2) + 
             xl^4*(17 + 4*yl + 10*yl^2)) + IPi*(19 + 31*xl^6 + 
             2*xl^5*(-53 + 31*yl) + xl*(-58 + 38*yl) + 
             4*xl^3*(-20 + 25*yl + 3*yl^2) + xl^2*(111 + 12*yl + 38*yl^2) + 
             xl^4*(195 + 12*yl + 62*yl^2)))))/((-1 + xl)^3*xl*(1 + xl)) - 
      (8*(gAlC*gAuC*(-1 + xl)^2*(43 + 42*xl + 71*xl^2 + 14*IPi*(1 + xl^2))*
          (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(43 + 71*xl^6 + 
           2*xl*(-65 + 43*yl) + 2*xl^5*(-121 + 71*yl) + 
           4*xl^3*(-44 + 57*yl + 7*yl^2) + xl^2*(247 + 28*yl + 86*yl^2) + 
           xl^4*(443 + 28*yl + 142*yl^2) + 14*IPi*(1 + xl^2)*
            (1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2))))*z2)/((-1 + xl)^3*xl*(1 + xl)) + 
      ((-32*(8 + 3*IPi)*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))))/((-1 + xl)^3*xl*
          (1 + xl)) + (224*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))*z2)/
         ((-1 + xl)^3*xl*(1 + xl)))*L[{-xl^(-1)}, one] + 
      ((32*(8 + 3*IPi)*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 
             2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))))/((-1 + xl)^3*xl*
          (1 + xl)) - (224*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*
            (1 + xl^2 + 2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
             2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))*z2)/
         ((-1 + xl)^3*xl*(1 + xl)))*L[{xl^(-1)}, one])*Log[xl] + 
    ((-8*(8 + 3*IPi)*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))))/((-1 + xl)^3*xl*(1 + xl)) + 
      (56*(1 + xl^2)*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*z2)/((-1 + xl)^3*xl*(1 + xl)))*Log[xl]^2))/
  (cwC^2*swC^2) + (borncf*Cf*gA4*Ql^3*Qu*
   ((8*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*(-48*IPi*(-1 + xl^2)*z2 + 
         12*IPi*(-7 + z2 + xl^2*(7 + 2*z2)) - 
         18*z2*(-7 + 2*z2 + xl^2*(7 + 2*z2)) - 6*(16 - 19*z2 + z2^2 + 
           xl^2*(-16 + 3*z2 + z2^2))) + 
       gVl*gVu*(-48*IPi*(-1 + xl^2)*(1 + xl^4 + 2*xl*(-2 + yl) + 
           2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*z2 + 
         12*IPi*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))*(-7 + z2 + xl^2*(7 + 2*z2)) - 
         18*z2*(-11 + 2*z2 + 8*xl^3*(-2 + yl)*z2 + xl^6*(11 + 2*z2) + 
           xl*(44 - 8*z2 + yl*(-26 + 4*z2)) + xl^2*(9*(-9 + 2*z2) + 
             yl^2*(-26 + 4*z2)) + xl^5*(-44 - 8*z2 + yl*(26 + 4*z2)) + 
           xl^4*(9*(9 + 2*z2) + yl^2*(26 + 4*z2))) - 
         6*(16 - 7*z2 + 4*xl^3*(-2 + yl)*(-8 + z2)*z2 + z2^2 + 
           xl^6*(-16 - 9*z2 + z2^2) + 2*xl^5*(32 + 18*z2 - 2*z2^2 + 
             yl*(-16 - 15*z2 + z2^2)) + xl^4*(-112 - 91*z2 + 9*z2^2 + 
             2*yl^2*(-16 - 15*z2 + z2^2)) + 2*xl*(-2*(16 - 7*z2 + z2^2) + 
             yl*(16 - z2 + z2^2)) + xl^2*(112 - 53*z2 + 9*z2^2 + 
             2*yl^2*(16 - z2 + z2^2))))))/(3*(-1 + xl)^3*(1 + xl)*
      (1 + (-2 + mZ2/ml2)*xl + xl^2)) - 
    (32*(1 + xl^2)*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVl*gVu*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2)))*(8 + 3*IPi - 7*z2)*L[{0, -xl^(-1)}, one])/
     ((-1 + xl)^3*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)) - 
    (8*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl)*(24 + xl^2*(120 - 69*z2) + 
         6*xl*(-8 + z2) - 57*z2 - 48*IPi*(1 + xl^2)*z2 - 
         36*(2 - xl + 4*xl^2)*z2 + 3*IPi*(19 - 6*xl + 2*z2 + 
           xl^2*(31 + 2*z2))) + gVl*gVu*(-48*IPi*(1 + xl^2)*
          (1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
          z2 - 36*(4 + 6*xl^6 + 7*xl^5*(-3 + 2*yl) + xl*(-13 + 10*yl) + 
           2*xl^3*(-10 + 12*yl + yl^2) + 2*xl^2*(14 + yl + 5*yl^2) + 
           2*xl^4*(21 + yl + 7*yl^2))*z2 + 3*IPi*(19 + 2*z2 + 
           xl^6*(31 + 2*z2) + 4*xl^3*(3*yl^2 - 4*(5 + z2) + yl*(25 + 2*z2)) + 
           2*xl^5*(-53 - 4*z2 + yl*(31 + 2*z2)) + 
           xl*(-58 - 8*z2 + yl*(38 + 4*z2)) + 
           xl^2*(12*yl + yl^2*(38 + 4*z2) + 3*(37 + 6*z2)) + 
           xl^4*(12*yl + yl^2*(62 + 4*z2) + 3*(65 + 6*z2))) + 
         3*(8 + 5*z2 + xl^6*(40 + z2) + xl^3*(-4*yl^2*(-8 + z2) - 
             64*(-2 + z2) + 12*yl*(8 + 5*z2)) + 2*xl^5*(-56 - 5*z2 + 
             yl*(40 + 13*z2)) + 2*xl*(8 - 13*z2 + yl*(8 + 17*z2)) + 
           xl^2*(-88 - 4*yl*(-8 + z2) + 89*z2 + 2*yl^2*(8 + 17*z2)) + 
           xl^4*(136 - 4*yl*(-8 + z2) + 61*z2 + yl^2*(80 + 26*z2)))))*
      Log[xl])/(3*(-1 + xl)^3*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)) + 
    (32*(1 + xl^2)*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVl*gVu*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2)))*(8 + 3*IPi - 7*z2)*L[{-xl^(-1)}, one]*Log[xl])/
     ((-1 + xl)^3*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)) + 
    (8*(1 + xl^2)*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
       gVl*gVu*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
         2*xl^2*(4 + yl^2)))*(8 + 3*IPi - 7*z2)*Log[xl]^2)/
     ((-1 + xl)^3*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)) + 
    L[{xl^(-1)}, one]*((32*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVl*gVu*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*(8 + 3*IPi - 7*z2))/
       ((-1 + xl)^2*(1 + (-2 + mZ2/ml2)*xl + xl^2)) - 
      (32*(1 + xl^2)*(gAl*gAu*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVl*gVu*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*(8 + 3*IPi - 7*z2)*Log[xl])/
       ((-1 + xl)^3*(1 + xl)*(1 + (-2 + mZ2/ml2)*xl + xl^2)))))/(cw^2*sw^2) + 
 borncf*Cf*gA4*Ql^3*Qu^3*((64*(-146 - 421*xl + 129*xl^2 - 95*xl^3 + 17*xl^4)*
     (1 + xl^2 + 2*xl*yl)*z2^2)/(5*(-1 + xl^2)^3) + 
   (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{0, -(yl/xl)}, one]*L[{-yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(yl/xl)}, one]*
     L[{-yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(yl/xl)}, one]*L[{-yl^(-1), -yl^(-1)}, one])/
    (-1 + xl^2)^3 + (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
      xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{0, -(zl/xl)}, one]*
     L[{-zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(zl/xl)}, one]*
     L[{-zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
      xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl)}, one]*L[{-zl^(-1), -zl^(-1)}, 
      one])/(-1 + xl^2)^3 + (64*(1 + 10*xl^2 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + yl + xl^8*(-1 + 2*yl) + xl*(-1 + 6*yl + 3*yl^2) + 
      xl^7*(1 + 6*yl + 6*yl^2) + xl^4*yl*(25 + 36*yl + 22*yl^2) + 
      xl^2*(-4 + 11*yl + 12*yl^2 + 2*yl^3) + 
      xl^6*(4 + 17*yl + 24*yl^2 + 4*yl^3) + 
      xl^3*(-1 + 6*yl + 36*yl^2 + 8*yl^3) + 
      xl^5*(1 + 30*yl + 39*yl^2 + 16*yl^3))*L[{0, 0, xl^(-1)}, one])/
    ((-1 + xl^2)^3*yl*(1 + xl^2 + xl*yl)) - 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, 0, -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*xl*(1 - xl + 3*xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + 3*xl^7 + xl*(-1 + 2*yl) + xl^6*(-3 + 6*yl) + 
      xl^4*(11 - 44*yl - 12*yl^2) + xl^5*(-11 + 2*yl - 4*yl^2) - 
      xl^2*(9 + 10*yl + 4*yl^2) - xl^3*(23 + 20*yl + 12*yl^2))*
     L[{0, 0, 0, -yl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(-1 + xl + 6*xl^7 - 2*xl*yl + 4*xl^2*(-2 + yl)*yl + 
      6*xl^6*(-1 + 2*yl) + 4*xl^3*(-10 + 14*yl + 3*yl^2) + 
      xl^5*(-7 + 34*yl + 4*yl^2) + xl^4*(79 - 28*yl + 12*yl^2))*
     L[{0, 0, 0, -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(5 + 7*xl^7 + xl*(3 + 10*yl) + xl^6*(17 + 14*yl) + 
      3*xl^3*(-1 + 4*yl + 4*yl^2) + xl^2*(11 + 14*yl + 4*yl^2) + 
      xl^5*(-7 + 26*yl + 4*yl^2) + xl^4*(-1 - 12*yl + 12*yl^2))*
     L[{0, 0, 0, -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(-5 + 2*xl^7 + 4*xl^6*(7 + yl) - xl*(21 + 10*yl) + 
      xl^2*(34 - 32*yl - 4*yl^2) + xl^5*(-29 + 10*yl - 4*yl^2) - 
      12*xl^3*(2 - 2*yl + yl^2) - xl^4*(17 + 60*yl + 12*yl^2))*
     L[{0, 0, 0, -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, -xl^(-1), -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, -xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, 0, -xl^(-1), -(1/(xl*yl))}, 
      one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
      2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, 0, -xl^(-1), -(1/(xl*zl))}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, xl^(-1), -xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (64*xl*(1 - xl + 3*xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl)*
     L[{0, 0, xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{0, 0, xl^(-1), -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{0, 0, xl^(-1), -(1/(xl*zl))}, one])/(-1 + xl^2)^3 + 
   (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{0, 0, -yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{0, 0, -(1/(xl*yl)), -xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (64*xl^2*(-1 + 3*xl^5 - 2*yl + 2*yl^2 + xl^4*(-3 + 6*yl) + 
      6*xl^2*(6 - 2*yl + yl^2) + 2*xl^3*(-2 + 8*yl + yl^2) + 
      3*xl*(-5 + 8*yl + 2*yl^2))*L[{0, 0, -(1/(xl*yl)), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, 0, -(yl/xl), -xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 8*xl^2*yl*(3 + yl) + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
      8*xl^3*(5 + 4*yl + 3*yl^2) + xl^5*(1 + 18*yl + 8*yl^2) + 
      xl^4*(23 + 44*yl + 24*yl^2))*L[{0, 0, -(yl/xl), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, 0, -(yl/xl), -(1/(xl*yl))}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{0, 0, -zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{0, 0, -(1/(xl*zl)), -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   ((64*(1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 2*xl^5*(7 + 2*yl) + 
        2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl)))/(-1 + xl^2)^3 - 
     (64*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/
      (-1 + xl)^4)*L[{0, 0, -(1/(xl*zl)), xl^(-1)}, one] + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, 0, -(zl/xl), -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(5 + 6*xl^7 + 4*xl^6*(1 + 3*yl) + xl*(-3 + 10*yl) + 
      4*xl^3*(7 + 8*yl + 6*yl^2) + xl^2*(2 + 24*yl + 8*yl^2) + 
      xl^5*(-7 + 30*yl + 8*yl^2) + xl^4*(29 + 20*yl + 24*yl^2))*
     L[{0, 0, -(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, 0, -(zl/xl), -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, -xl^(-1), 0, -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, -xl^(-1), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -xl^(-1), 0, -(1/(xl*yl))}, 
      one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
      2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, -xl^(-1), 0, -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, -xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, -xl^(-1), -(yl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, -xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{0, -xl^(-1), -(zl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, xl^(-1), 0, -xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (64*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl)*
     L[{0, xl^(-1), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{0, xl^(-1), 0, -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{0, xl^(-1), 0, -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
   (64*(3 + 14*xl - 8*xl^2 + 18*xl^3 + 5*xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{0, xl^(-1), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{0, xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{0, xl^(-1), -(yl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{0, xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/
    (-1 + xl^2)^3 + (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
      xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{0, xl^(-1), -(zl/xl), xl^(-1)}, 
      one])/(-1 + xl^2)^3 + (32*(3 + 6*xl^7 + 12*xl^3*yl*(2 + yl) + 
      6*xl^6*(-1 + 2*yl) + xl*(-3 + 6*yl) + 4*xl^2*(-2 + 2*yl + yl^2) + 
      3*xl^4*(17 - 4*yl + 4*yl^2) + xl^5*(-11 + 26*yl + 4*yl^2))*
     L[{0, -yl^(-1), 0, -yl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (128*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(5 + 2*yl + 2*yl^2))*L[{0, -yl^(-1), -yl^(-1), -yl^(-1)}, one])/
    (-1 + xl)^4 + (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + 
      xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
      xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*
     L[{0, -(1/(xl*yl)), 0, -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -(1/(xl*yl)), 0, xl^(-1)}, 
      one])/(-1 + xl^2)^3 + (32*xl^2*(-3 + 7*xl^5 - 6*yl + 4*yl^2 + 
      7*xl^4*(-1 + 2*yl) + 2*xl^3*(-5 + 18*yl + 2*yl^2) + 
      2*xl^2*(41 - 16*yl + 6*yl^2) + xl*(-37 + 52*yl + 12*yl^2))*
     L[{0, -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{0, -(1/(xl*yl)), -(yl/xl), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, -(yl/xl), 0, -xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(4 + 3*xl^7 + xl^6*(-3 + 6*yl) + xl*(-4 + 8*yl) + 
      xl^5*(-2 + 20*yl + 8*yl^2) + xl^2*(-3 + 26*yl + 8*yl^2) + 
      xl^3*(43 + 28*yl + 24*yl^2) + xl^4*(26 + 40*yl + 24*yl^2))*
     L[{0, -(yl/xl), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, -(yl/xl), 0, -(1/(xl*yl))}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + xl*(-1 + 2*yl) + 2*xl^2*(1 + 6*yl + 2*yl^2) + 
      xl^5*(3 + 6*yl + 4*yl^2) + 2*xl^3*(11 + 8*yl + 6*yl^2) + 
      xl^4*(5 + 28*yl + 12*yl^2))*L[{0, -(yl/xl), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, -(yl/xl), -(1/(xl*yl)), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(-1 + 2*xl^7 + 4*xl^6*(5 + yl) - xl*(1 + 2*yl) + 
      xl^5*(-9 + 2*yl - 4*yl^2) - 2*xl^2*(-9 + 8*yl + 2*yl^2) - 
      4*xl^3*(8 + 2*yl + 3*yl^2) - xl^4*(29 + 44*yl + 12*yl^2))*
     L[{0, -zl^(-1), 0, -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (128*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
      2*xl^2*(7 - 2*yl + 2*yl^2))*L[{0, -zl^(-1), -zl^(-1), -zl^(-1)}, one])/
    (-1 + xl)^4 - (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{0, -(1/(xl*zl)), 0, -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -(1/(xl*zl)), 0, xl^(-1)}, 
      one])/(-1 + xl^2)^3 + (32*(-4 + 3*xl^7 - 2*xl*(9 + 4*yl) + 
      xl^6*(31 + 6*yl) + xl^3*(-29 + 20*yl - 12*yl^2) + 
      xl^2*(35 - 30*yl - 4*yl^2) - 4*xl^5*(7 - 3*yl + yl^2) - 
      2*xl^4*(11 + 32*yl + 6*yl^2))*L[{0, -(1/(xl*zl)), xl^(-1), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{0, -(1/(xl*zl)), -(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, -(zl/xl), 0, -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(4 + 5*xl^7 + xl*(-6 + 8*yl) + xl^6*(1 + 10*yl) + 
      4*xl^5*(-2 + 7*yl + 2*yl^2) + 3*xl^3*(11 + 12*yl + 8*yl^2) + 
      xl^2*(1 + 22*yl + 8*yl^2) + xl^4*(34 + 24*yl + 24*yl^2))*
     L[{0, -(zl/xl), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, -(zl/xl), 0, -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 4*xl^7 + xl*(-1 + 6*yl) + xl^6*(6 + 8*yl) + 
      4*xl^2*(1 + 3*yl + yl^2) + xl^5*(-5 + 18*yl + 4*yl^2) + 
      2*xl^3*(5 + 8*yl + 6*yl^2) + xl^4*(11 + 4*yl + 12*yl^2))*
     L[{0, -(zl/xl), xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, -(zl/xl), -(1/(xl*zl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), 0, 0, -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), 0, 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), 0, 0, -(1/(xl*yl))}, 
      one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
      2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), 0, 0, -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
   (256*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), 0, xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), 0, -(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), 0, -(yl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), 0, -(1/(xl*zl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), 0, -(zl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (256*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), -xl^(-1), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), xl^(-1), 0, xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*yl)), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(yl/xl), 0, xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(yl/xl), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*zl)), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(zl/xl), 0, xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(zl/xl), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), 0, 0, -xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(-2 - 5*xl + xl^2 + xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), 0, 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), 0, 0, -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{xl^(-1), 0, 0, -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
   (64*(5 + 18*xl - 8*xl^2 + 14*xl^3 + 3*xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), 0, xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), 0, -(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), 0, -(yl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{xl^(-1), 0, -(1/(xl*zl)), xl^(-1)}, one])/
    (-1 + xl^2)^3 + (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
      xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{xl^(-1), 0, -(zl/xl), xl^(-1)}, 
      one])/(-1 + xl^2)^3 - (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{xl^(-1), -xl^(-1), 0, xl^(-1)}, one])/
    (-1 + xl^2)^3 - (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{xl^(-1), xl^(-1), 0, xl^(-1)}, one])/
    (-1 + xl^2)^3 - (384*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), xl^(-1), xl^(-1), xl^(-1)}, one])/(-1 + xl)^2 + 
   (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(1/(xl*yl)), 0, xl^(-1)}, one])/(-1 + xl^2)^3 - 
   (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(yl/xl), 0, xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(yl/xl), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl)), 0, xl^(-1)}, one])/
    (-1 + xl^2)^3 - (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
      xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1), 
       xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
      xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl), 0, xl^(-1)}, one])/
    (-1 + xl^2)^3 + (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
      xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*
     L[{xl^(-1), -(zl/xl), xl^(-1), xl^(-1)}, one])/(-1 + xl^2)^3 + 
   (32*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) - 
      2*xl^2*(-1 + 6*yl + 2*yl^2))*L[{-yl^(-1), 0, 0, -yl^(-1)}, one])/
    (-1 + xl)^4 - (64*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(5 + 2*yl + 2*yl^2))*L[{-yl^(-1), 0, -yl^(-1), -yl^(-1)}, one])/
    (-1 + xl)^4 - (128*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(4 + yl^2))*L[{-yl^(-1), -yl^(-1), 0, -yl^(-1)}, one])/
    (-1 + xl)^4 + (256*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(5 + 2*yl + 2*yl^2))*L[{-yl^(-1), -yl^(-1), -yl^(-1), -yl^(-1)}, 
      one])/(-1 + xl)^4 + (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
      xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
      xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*
     L[{-(1/(xl*yl)), 0, 0, -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + xl^5*(1 + 2*yl + 2*yl^2) + 
      2*xl^3*(8 + 2*yl + 3*yl^2) + xl^4*(-1 + 16*yl + 6*yl^2))*
     L[{-(1/(xl*yl)), 0, 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(-2 + xl^7 + xl*(2 - 4*yl) + xl^6*(-1 + 2*yl) - 4*xl^5*(1 + yl^2) - 
      4*xl^4*(-3 + 10*yl + 3*yl^2) - xl^2*(1 + 18*yl + 4*yl^2) - 
      xl^3*(39 + 4*yl + 12*yl^2))*L[{-(1/(xl*yl)), 0, xl^(-1), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), 0, -(yl/xl), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -xl^(-1), 0, xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), xl^(-1), 0, xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(2 + 3*xl^7 + xl*(-2 + 4*yl) + xl^6*(-3 + 6*yl) + 
      4*xl^5*(-1 + 4*yl + yl^2) + 4*xl^4*(7 + 2*yl + 3*yl^2) + 
      xl^2*(-3 + 10*yl + 4*yl^2) + xl^3*(11 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*yl)), xl^(-1), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl), 0, xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl), xl^(-1), 
       xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), 0, 0, -xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(5 + 4*xl^7 + 5*xl*(-1 + 2*yl) + xl^6*(-4 + 8*yl) + 
      xl^5*(-5 + 22*yl + 8*yl^2) + xl^2*(-6 + 28*yl + 8*yl^2) + 
      xl^3*(46 + 24*yl + 24*yl^2) + xl^4*(29 + 36*yl + 24*yl^2))*
     L[{-(yl/xl), 0, 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), 0, 0, -(1/(xl*yl))}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
      4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
      xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2))*
     L[{-(yl/xl), 0, xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), 0, -(1/(xl*yl)), xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), -xl^(-1), 0, xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), xl^(-1), 0, xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (64*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
      4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
      xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2))*
     L[{-(yl/xl), xl^(-1), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), -(1/(xl*yl)), 0, xl^(-1)}, 
      one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), -(1/(xl*yl)), xl^(-1), 
       xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(5 + 5*xl^4 + 2*xl*(-4 + 5*yl) + 2*xl^3*(-4 + 5*yl) + 
      2*xl^2*(5 - 6*yl + 2*yl^2))*L[{-zl^(-1), 0, 0, -zl^(-1)}, one])/
    (-1 + xl)^4 + (64*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
      2*xl^2*(7 - 2*yl + 2*yl^2))*L[{-zl^(-1), 0, -zl^(-1), -zl^(-1)}, one])/
    (-1 + xl)^4 + (128*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
      2*xl^2*(4 + yl^2))*L[{-zl^(-1), -zl^(-1), 0, -zl^(-1)}, one])/
    (-1 + xl)^4 - (256*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
      2*xl^2*(7 - 2*yl + 2*yl^2))*L[{-zl^(-1), -zl^(-1), -zl^(-1), -zl^(-1)}, 
      one])/(-1 + xl)^4 - (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
      xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
      4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
      xl^3*(15 + 20*yl + 12*yl^2))*L[{-(1/(xl*zl)), 0, 0, -xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (64*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 
      2*xl^2*(2 + 2*yl + yl^2) + xl^5*(-5 + 10*yl + 2*yl^2) + 
      xl^4*(7 + 6*yl^2))*L[{-(1/(xl*zl)), 0, 0, xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + 5*xl^7 + 4*xl*(-2 + yl) + xl^6*(13 + 10*yl) + 
      2*xl^5*(-7 + 12*yl + 2*yl^2) + 4*xl^4*(3 - 2*yl + 3*yl^2) + 
      xl^2*(13 + 6*yl + 4*yl^2) + xl^3*(9 + 28*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), 0, xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), 0, -(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (64*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), -xl^(-1), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), xl^(-1), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 4*xl^4*(5 + 6*yl + 3*yl^2) + 
      3*xl^3*(7 + 4*yl + 4*yl^2) + xl^5*(2 + 8*yl + 4*yl^2) + 
      xl^2*(-7 + 14*yl + 4*yl^2))*L[{-(1/(xl*zl)), xl^(-1), xl^(-1), 
       xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), -(zl/xl), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), -(zl/xl), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), 0, 0, -xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 4*xl^7 + 4*xl^2*yl*(5 + 2*yl) + xl*(-9 + 6*yl) + 
      xl^6*(-2 + 8*yl) + xl^5*(-9 + 26*yl + 8*yl^2) + 
      xl^4*(39 + 28*yl + 24*yl^2) + xl^3*(38 + 40*yl + 24*yl^2))*
     L[{-(zl/xl), 0, 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), 0, 0, -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 
      4*xl^3*(5 + 6*yl + 3*yl^2) + 3*xl^4*(7 + 4*yl + 4*yl^2) + 
      xl^2*(2 + 8*yl + 4*yl^2) + xl^5*(-7 + 14*yl + 4*yl^2))*
     L[{-(zl/xl), 0, xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), 0, -(1/(xl*zl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), -xl^(-1), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), xl^(-1), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 
      4*xl^3*(5 + 6*yl + 3*yl^2) + 3*xl^4*(7 + 4*yl + 4*yl^2) + 
      xl^2*(2 + 8*yl + 4*yl^2) + xl^5*(-7 + 14*yl + 4*yl^2))*
     L[{-(zl/xl), xl^(-1), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), -(1/(xl*zl)), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
   (64*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/
    ((-1 + xl)^4*(1 + xl)^3) - (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{0, -xl^(-1), -xl^(-1)}, one]*Log[xl])/
    (-1 + xl^2)^3 - (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{0, -xl^(-1), xl^(-1)}, one]*Log[xl])/
    (-1 + xl^2)^3 + (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -xl^(-1), -(1/(xl*yl))}, 
      one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -xl^(-1), -(1/(xl*zl))}, 
      one]*Log[xl])/(-1 + xl^2)^3 - (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{0, xl^(-1), -xl^(-1)}, one]*Log[xl])/
    (-1 + xl^2)^3 + (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
      xl^2*(-2 + 6*yl))*L[{0, xl^(-1), -(1/(xl*yl))}, one]*Log[xl])/
    (-1 + xl^2)^3 + (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
      xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{0, xl^(-1), -(1/(xl*zl))}, one]*
     Log[xl])/(-1 + xl^2)^3 - 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{0, -(1/(xl*yl)), -xl^(-1)}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, -(yl/xl), -xl^(-1)}, one]*Log[xl])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{0, -(yl/xl), -(1/(xl*yl))}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{0, -(1/(xl*zl)), -xl^(-1)}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, -(zl/xl), -xl^(-1)}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{0, -(zl/xl), -(1/(xl*zl))}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
   (128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*
     L[{-xl^(-1), 0, -xl^(-1)}, one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), 0, -(1/(xl*yl))}, 
      one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), 0, -(1/(xl*zl))}, 
      one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*yl)), xl^(-1)}, one]*Log[xl])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(yl/xl), xl^(-1)}, 
      one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
     L[{-xl^(-1), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/(-1 + xl^2)^3 - 
   (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
      xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(zl/xl), xl^(-1)}, 
      one]*Log[xl])/(-1 + xl^2)^3 - (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
     (1 + xl^2 + 2*xl*yl)*L[{xl^(-1), 0, -xl^(-1)}, one]*Log[xl])/
    (-1 + xl^2)^3 + (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
      xl^2*(-2 + 6*yl))*L[{xl^(-1), 0, -(1/(xl*yl))}, one]*Log[xl])/
    (-1 + xl^2)^3 + (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
      xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{xl^(-1), 0, -(1/(xl*zl))}, one]*
     Log[xl])/(-1 + xl^2)^3 + (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 
      2*xl^3*yl + xl^2*(-2 + 6*yl))*L[{xl^(-1), -(1/(xl*yl)), xl^(-1)}, one]*
     Log[xl])/(-1 + xl^2)^3 - 
   (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*
     L[{xl^(-1), -(yl/xl), xl^(-1)}, one]*Log[xl])/(-1 + xl^2)^3 + 
   (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
      xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/
    (-1 + xl^2)^3 - (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
      xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl), xl^(-1)}, 
      one]*Log[xl])/(-1 + xl^2)^3 - 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), 0, -xl^(-1)}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
      4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
      xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl), xl^(-1)}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), 0, -xl^(-1)}, one]*Log[xl])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), 0, -(1/(xl*yl))}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
   (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
      4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
      xl^4*(25 + 12*yl + 12*yl^2))*L[{-(yl/xl), -(1/(xl*yl)), xl^(-1)}, one]*
     Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), 0, -xl^(-1)}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
      2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
      xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
     L[{-(1/(xl*zl)), -(zl/xl), xl^(-1)}, one]*Log[xl])/
    ((-1 + xl)^4*(1 + xl)^3) - 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), 0, -xl^(-1)}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), 0, -(1/(xl*zl))}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
   (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
      2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
      xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
     L[{-(zl/xl), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/
    ((-1 + xl)^4*(1 + xl)^3) + (64*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), xl^(-1), xl^(-1)}, one]*(-2*(1 - 4*xl + xl^2) + 
      3*(1 + xl)^2*Log[xl]))/(-1 + xl^2)^2 - 
   (128*(1 + xl^2 + 2*xl*yl)*z3*(xl*(3 - 2*xl + 3*xl^2) + 
      (1 + 3*xl - xl^2 + xl^3)*Log[xl]))/(-1 + xl^2)^3 + 
   (64*(1 + xl^2 + 2*xl*yl)*L[{-xl^(-1), 0, xl^(-1)}, one]*
     (-2*(1 + 10*xl^2 + xl^4) + (1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*Log[xl]))/
    (-1 + xl^2)^3 + (64*(1 + xl^2 + 2*xl*yl)*L[{xl^(-1), 0, xl^(-1)}, one]*
     (-1 - 10*xl^2 - xl^4 + (2 + 7*xl - 3*xl^2 + 5*xl^3 + xl^4)*Log[xl]))/
    (-1 + xl^2)^3 + (64*(1 + xl^2 + 2*xl*yl)*L[{0, xl^(-1), xl^(-1)}, one]*
     (1 - xl^6 - 8*xl^3*(-3 + yl)*yl + xl*(-1 + 6*yl) + xl^5*(1 + 18*yl) + 
      xl^2*(-5 - 8*yl + 6*yl^2) + xl^4*(5 - 8*yl + 18*yl^2) + 
      (1 + 5*xl - 3*xl^2 + 7*xl^3 + 2*xl^4)*yl*(1 + xl^2 + xl*yl)*Log[xl]))/
    ((-1 + xl^2)^3*yl*(1 + xl^2 + xl*yl)) - 
   (16*L[{-(1/(xl*yl)), 0, xl^(-1)}, one]*(-(xl^6*(-2 + yl)) - 2*(1 + yl) - 
      2*xl^5*(1 + yl)^2 - 2*xl^3*yl*(3 + 10*yl) - 2*xl*(-1 - 5*yl + yl^2) - 
      2*xl^4*(5 + 3*yl + 6*yl^2) + xl^2*(10 - 15*yl + 12*yl^2) + 
      2*xl^2*yl*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl) + 
   (16*L[{0, 0, -yl^(-1)}, one]*(xl^6*(10 - 8*yl) + 5*(-2 + yl) - 
      2*xl^3*yl*(3 + 10*yl) + 2*xl*(5 + 6*yl + yl^2) - 
      2*xl^5*(5 + 3*yl + 3*yl^2) + xl^2*(50 + 8*yl + 28*yl^2) - 
      xl^4*(50 + 29*yl + 28*yl^2) + 2*xl^2*yl*(1 + xl^4 - 2*xl*(-4 + yl) + 
        2*yl + 2*xl^3*yl + xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl) + 
   (16*L[{0, 0, -zl^(-1)}, one]*((-3 + 2*xl^8 - xl*(-6 + yl) - 
        4*xl^7*(3 + yl) + xl^4*(-23 + 6*yl - 20*yl^2) + 
        xl^2*(-19 + 44*yl + 2*yl^2) - xl^6*(5 + 50*yl + 6*yl^2) + 
        4*xl^3*(18 - 11*yl + 7*yl^2) - xl^5*(66 + 23*yl + 28*yl^2))/
       (1 + xl^2 + xl*yl) + 2*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
        xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*Log[xl]))/(-1 + xl^2)^3 + 
   L[{0, -(1/(xl*yl)), xl^(-1)}, one]*
    ((-16*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
        2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)))/
      ((-1 + xl^2)^3*yl) - (32*(1 + 2*xl^6 - 6*xl^3*(-4 + yl) + 2*xl*yl + 
        10*xl^2*yl + 4*xl^5*yl + xl^4*(-3 + 14*yl))*Log[xl])/(-1 + xl^2)^3 - 
     (64*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       Log[xl])/(-1 + xl)^4) + L[{0, -(1/(xl*zl)), xl^(-1)}, one]*
    ((-16*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
        xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
        2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2)))/
      ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
     (32*(1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 2*xl^5*(7 + 2*yl) + 
        2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl))*Log[xl])/(-1 + xl^2)^3 + 
     (64*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       Log[xl])/(-1 + xl)^4) + (16*L[{-(yl/xl), 0, xl^(-1)}, one]*
     ((-1 + xl)*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
        2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2)) + 
      4*(1 + xl)^3*yl*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*yl) + 
   (128*L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one]*
     (((-1 + xl)^2*(2 + 2*xl^4 + xl*(-5 + 3*yl) + xl^3*(-5 + 3*yl) + 
         xl^2*(7 - 4*yl + yl^2)))/(1 + xl^2 + xl*yl) - 
      (3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl]))/(-1 + xl)^4 + 
   L[{-zl^(-1), 0, -zl^(-1)}, one]*
    ((-16*(7 + 7*xl^6 + xl^2*(21 - 42*yl) + xl^4*(21 - 42*yl) + 
        xl*(-10 + 7*yl) + xl^5*(-10 + 7*yl) + xl^3*(-68 + 22*yl - 24*yl^2)))/
      ((-1 + xl^2)^2*(1 + xl^2 + xl*yl)) + 
     (32*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl])/(-1 + xl)^4) + 
   L[{0, -zl^(-1), -zl^(-1)}, one]*
    ((-32*(-4 + 3*xl^8 + xl*(2 - 6*yl) + xl^7*(-8 + yl) + 
        xl^4*(-23 + 6*yl - 20*yl^2) + xl^2*(-17 + 8*yl - 2*yl^2) - 
        xl^6*(7 + 14*yl + 2*yl^2) - 2*xl^5*(7 + 15*yl + 2*yl^2) + 
        xl^3*(20 - 37*yl + 4*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
     (64*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl])/(-1 + xl)^4) + 
   L[{0, -yl^(-1), -yl^(-1)}, one]*
    ((32*(2 - 2*yl + xl^6*(-2 + 5*yl) + 2*xl^3*yl*(3 + 10*yl) + 
        xl^2*(-10 + 7*yl - 4*yl^2) + 2*xl*(-1 + yl^2) + 
        2*xl^5*(1 - 3*yl + yl^2) + 2*xl^4*(5 + 7*yl + 2*yl^2)))/
      ((-1 + xl^2)^3*yl) - (64*(1 + xl^4 + 2*xl*(-2 + yl) + 
        2*xl^3*(-2 + yl) + 2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl])/
      (-1 + xl)^4) + L[{-yl^(-1), 0, -yl^(-1)}, one]*
    ((16*(-8 + 7*yl + xl*(8 + 6*yl) + xl^3*(8 + 6*yl) + xl^4*(-8 + 7*yl) + 
        xl^2*(32 + 22*yl + 24*yl^2)))/((-1 + xl^2)^2*yl) - 
     (32*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl])/(-1 + xl)^4) + 
   (128*L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one]*
     (-((-1 + xl)^2*(1 + yl)*(1 + xl^2 - xl*(3 + yl))) + 
      yl*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl]))/((-1 + xl)^4*yl) + 
   (16*L[{0, -(yl/xl), xl^(-1)}, one]*
     ((-1 + xl)*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
        2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2)) + 
      2*(1 + xl)^3*yl*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*yl) - 
   (16*xl*L[{-(1/(xl*zl)), 0, xl^(-1)}, one]*(-xl^7 - 2*yl - 
      3*xl^6*(2 + yl) + xl^3*(-23 + 6*yl - 20*yl^2) + 
      xl*(-5 + 14*yl - 2*yl^2) - xl^5*(19 + 20*yl + 2*yl^2) - 
      2*xl^4*(6 + 19*yl + 6*yl^2) + xl^2*(18 - 29*yl + 12*yl^2) + 
      2*(2 + xl^7 + 3*xl^6*(2 + yl) + xl*(-3 + 4*yl) + 
        xl^3*(-1 + 8*yl - 2*yl^2) + xl^2*(2 - 5*yl + 2*yl^2) + 
        xl^5*(3 + 12*yl + 2*yl^2) + 2*xl^4*(3 + yl + 3*yl^2))*Log[xl]))/
    ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
   (16*L[{0, 0, -(1/(xl*yl))}, one]*
     ((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
        2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)) + 
      8*xl^2*yl*(xl^5 + yl^2 + xl^4*(-1 + 2*yl) + xl^3*(-1 + 6*yl + yl^2) + 
        xl^2*(13 - 2*yl + 3*yl^2) + xl*(-4 + 10*yl + 3*yl^2))*Log[xl]))/
    ((-1 + xl)^4*(1 + xl)^3*yl) + L[{-(1/(xl*zl)), xl^(-1), xl^(-1)}, one]*
    ((-32*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
        xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
        2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2)))/
      ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
     (32*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 
        4*xl^4*(5 + 6*yl + 3*yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + 
        xl^5*(2 + 8*yl + 4*yl^2) + xl^2*(-7 + 14*yl + 4*yl^2))*Log[xl])/
      ((-1 + xl)^4*(1 + xl)^3)) + 32*L[{-(zl/xl), xl^(-1), xl^(-1)}, one]*
    ((1 + 2*xl^7*yl + 3*xl*(2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + 
       xl^6*(5 - 14*yl + 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 
       2*xl^3*(6 + 19*yl + 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2))/
      ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
     ((1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
        3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
        xl^5*(-7 + 14*yl + 4*yl^2))*Log[xl])/((-1 + xl)^4*(1 + xl)^3)) - 
   (32*L[{-(1/(xl*yl)), xl^(-1), xl^(-1)}, one]*
     ((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
        2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)) + 
      yl*(2 + 3*xl^7 + xl*(-2 + 4*yl) + xl^6*(-3 + 6*yl) + 
        4*xl^5*(-1 + 4*yl + yl^2) + 4*xl^4*(7 + 2*yl + 3*yl^2) + 
        xl^2*(-3 + 10*yl + 4*yl^2) + xl^3*(11 + 20*yl + 12*yl^2))*Log[xl]))/
    ((-1 + xl)^4*(1 + xl)^3*yl) - (32*L[{-(yl/xl), xl^(-1), xl^(-1)}, one]*
     (-((-1 + xl)*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
         2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
         2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))) + 
      yl*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
        4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
        xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2))*Log[xl]))/
    ((-1 + xl)^4*(1 + xl)^3*yl) - (16*L[{-(zl/xl), 0, xl^(-1)}, one]*
     (-((-1 + xl)*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
         xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
         xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
         xl^4*(23 - 6*yl + 20*yl^2))) + 4*(1 + xl)^3*
       (1 + xl^6 + xl*(-4 + 3*yl) + xl^5*(-4 + 3*yl) + 
        xl^2*(9 - 4*yl + 4*yl^2) + xl^4*(9 - 4*yl + 4*yl^2) + 
        2*xl^3*(-4 + 6*yl + yl^3))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*
     (1 + xl^2 + xl*yl)) - (16*L[{0, -(zl/xl), xl^(-1)}, one]*
     (-((-1 + xl)*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
         xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
         xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
         xl^4*(23 - 6*yl + 20*yl^2))) + 2*(1 + xl)^3*
       (3 + 3*xl^6 + xl*(-8 + 9*yl) + xl^5*(-8 + 9*yl) + 
        xl^2*(17 - 12*yl + 10*yl^2) + xl^4*(17 - 12*yl + 10*yl^2) + 
        2*xl^3*(-8 + 13*yl - 2*yl^2 + 2*yl^3))*Log[xl]))/
    ((-1 + xl)^4*(1 + xl)^3*(1 + xl^2 + xl*yl)) - 
   (16*L[{0, 0, -(1/(xl*zl))}, one]*
     ((-1 + xl)*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
        xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
        xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
        xl^3*(23 - 6*yl + 20*yl^2)) + 8*(-1 + 4*xl^8 - xl^7*(-2 + yl)^2 - 
        3*xl*(1 + yl) + xl^2*(4 - 9*yl - 3*yl^2) - 
        xl^6*yl*(14 + 3*yl + yl^2) - xl^3*(8 - 5*yl + 9*yl^2 + yl^3) - 
        xl^4*(-1 + 21*yl + 2*yl^2 + 3*yl^3) - xl^5*(9 + 2*yl + 14*yl^2 + 
          3*yl^3))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*(1 + xl^2 + xl*yl)) + 
   (16*(1 + xl^2 + 2*xl*yl)*z2*
     ((-4*(11 + 14*yl + 6*IPi*(1 + 3*xl - xl^2 + xl^3)*
          (1 + xl^2 + xl*(-1 + yl))*(1 + yl) + xl^6*(4 + yl) + 
         xl^3*(127 + 84*yl - 43*yl^2) + xl^5*(28 + 29*yl + yl^2) + 
         xl*(41 + 55*yl + 14*yl^2) + xl^4*(-80 - 42*yl + 29*yl^2) + 
         xl^2*(-75 - 29*yl + 55*yl^2)))/((1 + xl^2 + xl*(-1 + yl))*
        (1 + yl)) + 144*(1 + 3*xl - xl^2 + xl^3)*z2 - 
      (-11 + 14*xl + 56*xl^2 - 62*xl^3 + 19*xl^4)*Log[xl] - 
      11*(1 + 3*xl - xl^2 + xl^3)*Log[xl]^2))/(-1 + xl^2)^3 + 
   L[{-xl^(-1), xl^(-1)}, one]*((256*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
       (1 + xl^2 + 2*xl*yl)*z2)/(-1 + xl^2)^3 + 
     (32*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*Log[xl]^2)/
      (-1 + xl^2)^3) + L[{xl^(-1), -xl^(-1)}, one]*
    ((256*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*z2)/
      (-1 + xl^2)^3 + (32*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
       (1 + xl^2 + 2*xl*yl)*Log[xl]^2)/(-1 + xl^2)^3) + 
   L[{-xl^(-1), -xl^(-1)}, one]*((512*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
       (1 + xl^2 + 2*xl*yl)*z2)/(-1 + xl^2)^3 + 
     (64*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*Log[xl]^2)/
      (-1 + xl^2)^3) + L[{xl^(-1), -(1/(xl*yl))}, one]*
    ((-128*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*z2)/(-1 + xl^2)^3 - 
     (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{-yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 - 
     (16*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*Log[xl]^2)/(-1 + xl^2)^3) + 
   L[{xl^(-1), -(1/(xl*zl))}, one]*
    ((-128*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*z2)/(-1 + xl^2)^3 - 
     (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*L[{-zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 - 
     (16*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*Log[xl]^2)/(-1 + xl^2)^3) + 
   L[{-xl^(-1), -(1/(xl*yl))}, one]*
    ((-128*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*z2)/(-1 + xl^2)^3 - 
     (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-yl^(-1), -yl^(-1)}, one])/
      (-1 + xl^2)^3 - (16*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*Log[xl]^2)/
      (-1 + xl^2)^3) + L[{-xl^(-1), -(1/(xl*zl))}, one]*
    ((-128*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*z2)/(-1 + xl^2)^3 - 
     (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-zl^(-1), -zl^(-1)}, one])/
      (-1 + xl^2)^3 - (16*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
        2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*Log[xl]^2)/
      (-1 + xl^2)^3) + L[{-(1/(xl*yl)), -xl^(-1)}, one]*
    ((128*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + 
        xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + (16*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*Log[xl]^2)/
      ((-1 + xl)^4*(1 + xl)^3)) + L[{-(yl/xl), -xl^(-1)}, one]*
    ((-128*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) - (16*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*Log[xl]^2)/
      ((-1 + xl)^4*(1 + xl)^3)) + L[{-(yl/xl), -(1/(xl*yl))}, one]*
    ((128*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + (16*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*Log[xl]^2)/
      ((-1 + xl)^4*(1 + xl)^3)) + L[{-(1/(xl*zl)), -xl^(-1)}, one]*
    ((-128*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) - (16*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
        xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
        4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
        xl^3*(15 + 20*yl + 12*yl^2))*Log[xl]^2)/((-1 + xl)^4*(1 + xl)^3)) + 
   L[{-(zl/xl), -(1/(xl*zl))}, one]*
    ((-128*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) - (16*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
        xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
        4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
        xl^4*(15 + 20*yl + 12*yl^2))*Log[xl]^2)/((-1 + xl)^4*(1 + xl)^3)) + 
   L[{-(zl/xl), -xl^(-1)}, one]*
    ((128*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + (16*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
        xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
        4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
        xl^4*(15 + 20*yl + 12*yl^2))*Log[xl]^2)/((-1 + xl)^4*(1 + xl)^3)) + 
   (8*(1 + xl^2 + 2*xl*yl)*((-408*(-1 + xl)*(1 + xl)^3*z2^2)/5 - 
      18*(4 + IPi)*(-1 + xl)^3*(1 + xl)*Log[xl] - 
      3*(12 + 53*xl - 43*xl^2 + 31*xl^3 + 3*xl^4 + 
        6*IPi*(1 + 3*xl - xl^2 + xl^3))*Log[xl]^2 - 
      2*(1 - 4*xl + 14*xl^2 - 8*xl^3 + xl^4)*Log[xl]^3 + 
      (1 + 3*xl - xl^2 + xl^3)*Log[xl]^4 + 108*z2*Log[xl]*
       ((-1 + xl)^3*(1 + xl) + (1 + 3*xl - xl^2 + xl^3)*Log[xl])))/
    (3*(-1 + xl^2)^3) + L[{0, -xl^(-1)}, one]*
    ((-32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -zl^(-1)}, one])/
      (-1 + xl^2)^3 + (32*(1 + xl^2 + 2*xl*yl)*Log[xl]*
       (-2*(1 + 10*xl^2 + xl^4) + (1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*
         Log[xl]))/(-1 + xl^2)^3) + L[{-xl^(-1)}, one]*
    ((128*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*z3)/
      (-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, 0, -yl^(-1)}, one])/(-1 + xl^2)^3 - 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, 0, -zl^(-1)}, one])/
      (-1 + xl^2)^3 + (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, -yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
     (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -zl^(-1), -zl^(-1)}, one])/
      (-1 + xl^2)^3 + (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, -yl^(-1)}, one]*Log[xl])/(-1 + xl^2)^3 + 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -zl^(-1)}, one]*Log[xl])/
      (-1 + xl^2)^3 - (256*(1 + xl^2 + 2*xl*yl)*z2*(-1 - 10*xl^2 - xl^4 + 
        (1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*Log[xl]))/(-1 + xl^2)^3 - 
     (32*(1 + xl^2 + 2*xl*yl)*Log[xl]^2*(-3*(1 + 10*xl^2 + xl^4) + 
        2*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*Log[xl]))/(3*(-1 + xl^2)^3)) + 
   L[{-(yl/xl), xl^(-1)}, one]*
    ((-128*(-1 + xl + xl^7 - 2*xl*yl + xl^6*(-1 + 2*yl) + 
        xl^2*(3 - 2*yl + 2*yl^2) + xl^5*(1 + 10*yl + 2*yl^2) + 
        xl^4*(23 + 6*yl^2) + xl^3*(-11 + 24*yl + 6*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) - (16*Log[xl]*(-2 + yl + 2*xl^6*(1 + yl) + 
        2*xl*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
        xl^4*(-10 + 15*yl - 12*yl^2) + 2*xl^5*(-1 - 5*yl + yl^2) + 
        2*xl^2*(5 + 3*yl + 6*yl^2) + yl*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + 
          xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl)) + 
   L[{-(zl/xl), xl^(-1)}, one]*
    ((128*(3 + xl^7 + xl^6*(-5 + 2*yl) + xl*(9 + 6*yl) + 
        xl^5*(9 + 2*yl + 2*yl^2) + xl^2*(-9 + 14*yl + 2*yl^2) + 
        xl^3*(5 - 8*yl + 6*yl^2) + xl^4*(3 + 16*yl + 6*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + 
     (16*Log[xl]*(-((1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
           xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
           xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
           xl^4*(23 - 6*yl + 20*yl^2))/(1 + xl^2 + xl*yl)) - 
        (1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
          xl^2*(2 + 6*yl))*Log[xl]))/(-1 + xl^2)^3) + 
   L[{-(yl/xl)}, one]*((64*(2 + xl^7 + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
        2*xl^5*(-1 + 2*yl + yl^2) + xl^2*(-3 + 10*yl + 2*yl^2) + 
        2*xl^4*(1 + 6*yl + 3*yl^2) + xl^3*(19 + 6*yl^2))*
       L[{0, 0, -yl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{0, -yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
     (32*(-1 + xl + 2*xl^7 - 2*xl*yl + xl^6*(-2 + 4*yl) + 4*xl^2*(1 + yl^2) + 
        4*xl^3*(-3 + 10*yl + 3*yl^2) + xl^5*(1 + 18*yl + 4*yl^2) + 
        xl^4*(39 + 4*yl + 12*yl^2))*L[{-yl^(-1), 0, -yl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (256*(1 + xl^4 + 2*xl*(-2 + yl) + 
        2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one])/(-1 + xl)^4 - 
     (16*L[{0, -yl^(-1)}, one]*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
        2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2) - 
        2*yl*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl) + 
     32*L[{-yl^(-1), -yl^(-1)}, one]*
      ((-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
         xl^4*(-10 + 15*yl - 12*yl^2) + 2*xl^5*(-1 - 5*yl + yl^2) + 
         2*xl^2*(5 + 3*yl + 6*yl^2))/((-1 + xl^2)^3*yl) - 
       (4*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
         Log[xl])/(-1 + xl)^4)) + L[{-(1/(xl*zl)), xl^(-1)}, one]*
    ((128*(-1 + 6*xl^6 - xl*(1 + 2*yl) - 2*xl^2*(-3 + 4*yl + yl^2) - 
        xl^5*(3 + 2*yl + 2*yl^2) - 2*xl^3*(6 + 2*yl + 3*yl^2) - 
        xl^4*(11 + 16*yl + 6*yl^2))*z2)/((-1 + xl)^4*(1 + xl)^3) + 
     16*Log[xl]*((xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
          xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
          xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
          xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
       (2*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
         Log[xl])/(-1 + xl)^4)) + L[{-(1/(xl*yl)), xl^(-1)}, one]*
    ((128*(1 + 2*xl^7 + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
        2*xl^2*(-1 + 2*yl + yl^2) + xl^5*(-3 + 10*yl + 2*yl^2) + 
        2*xl^3*(1 + 6*yl + 3*yl^2) + xl^4*(19 + 6*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + 16*Log[xl]*
      ((xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
         2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
         2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))/
        ((-1 + xl^2)^3*yl) + (2*(1 + xl^4 + 2*xl*(-2 + yl) + 
          2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4)) + 
   L[{-(zl/xl)}, one]*((-64*xl*(-6 + xl^6 + xl^5*(1 + 2*yl) + 
        2*xl^4*(-3 + 4*yl + yl^2) + xl*(3 + 2*yl + 2*yl^2) + 
        2*xl^3*(6 + 2*yl + 3*yl^2) + xl^2*(11 + 16*yl + 6*yl^2))*
       L[{0, 0, -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{0, -zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 - 
     (32*(5 + 2*xl^7 + 4*xl^6*(-2 + yl) + xl*(13 + 10*yl) + 
        2*xl^2*(-7 + 12*yl + 2*yl^2) + 4*xl^3*(3 - 2*yl + 3*yl^2) + 
        xl^5*(13 + 6*yl + 4*yl^2) + xl^4*(9 + 28*yl + 12*yl^2))*
       L[{-zl^(-1), 0, -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (256*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/(-1 + xl)^4 + 
     (16*L[{0, -zl^(-1)}, one]*(-((1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
           xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
           xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
           xl^4*(23 - 6*yl + 20*yl^2))/(1 + xl^2 + xl*yl)) + 
        2*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
          xl^2*(2 + 6*yl))*Log[xl]))/(-1 + xl^2)^3 + 
     32*L[{-zl^(-1), -zl^(-1)}, one]*
      ((1 + 2*xl^7*yl + 3*xl*(2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + 
         xl^6*(5 - 14*yl + 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 
         2*xl^3*(6 + 19*yl + 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2))/
        ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
       (4*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
         Log[xl])/(-1 + xl)^4)) + L[{-(1/(xl*zl))}, one]*
    ((-64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*z3)/(-1 + xl^2)^3 + 
     (96*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*L[{0, 0, -zl^(-1)}, one])/(-1 + xl^2)^3 - 
     (128*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
        xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
        xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2))*
       L[{0, -zl^(-1), -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(2 + 5*xl^7 + 4*xl*(-2 + yl) + xl^6*(13 + 10*yl) + 
        2*xl^5*(-7 + 12*yl + 2*yl^2) + 4*xl^4*(3 - 2*yl + 3*yl^2) + 
        xl^2*(13 + 6*yl + 4*yl^2) + xl^3*(9 + 28*yl + 12*yl^2))*
       L[{-zl^(-1), 0, -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (256*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/(-1 + xl)^4 + 
     L[{-zl^(-1), -zl^(-1)}, one]*
      ((-32*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
          xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
          xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
          xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
       (128*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4) + 
     L[{0, -zl^(-1)}, one]*((16*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
          xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
          xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
          xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
       (64*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
          xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
          xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2))*Log[xl])/
        ((-1 + xl)^4*(1 + xl)^3)) + 
     (8*Log[xl]^2*((-3*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
           xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
           xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
           xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
        (4*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
           xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
           xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2))*Log[xl])/
         ((-1 + xl)^4*(1 + xl)^3)))/3 + 
     z2*((-64*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
          xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
          xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
          xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
       (128*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
          xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
          xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2))*Log[xl])/
        ((-1 + xl)^4*(1 + xl)^3))) + L[{-(1/(xl*yl))}, one]*
    ((-64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*z3)/(-1 + xl^2)^3 + 
     (96*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{0, 0, -yl^(-1)}, one])/(-1 + xl^2)^3 + 
     (128*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
        xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
        xl^4*(-1 + 16*yl + 6*yl^2))*L[{0, -yl^(-1), -yl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (32*(-2 + xl^7 + xl*(2 - 4*yl) + 
        xl^6*(-1 + 2*yl) - 4*xl^5*(1 + yl^2) - 4*xl^4*(-3 + 10*yl + 3*yl^2) - 
        xl^2*(1 + 18*yl + 4*yl^2) - xl^3*(39 + 4*yl + 12*yl^2))*
       L[{-yl^(-1), 0, -yl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (256*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
       L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one])/(-1 + xl)^4 + 
     L[{-yl^(-1), -yl^(-1)}, one]*
      ((-32*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
          2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)))/
        ((-1 + xl^2)^3*yl) - (128*(1 + xl^4 + 2*xl*(-2 + yl) + 
          2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4) - 
     (64*z2*((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
          2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)) + 
        2*yl*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
          xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
          xl^4*(-1 + 16*yl + 6*yl^2))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*yl) + 
     (16*L[{0, -yl^(-1)}, one]*((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 
          2*xl^5*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
          xl^2*(-10 + 15*yl - 12*yl^2) + 2*xl*(-1 - 5*yl + yl^2) + 
          2*xl^4*(5 + 3*yl + 6*yl^2)) + 4*yl*(1 + 2*xl^2*yl*(4 + yl) + 
          xl*(-1 + 2*yl) + xl^5*(1 + 2*yl + 2*yl^2) + 
          2*xl^3*(8 + 2*yl + 3*yl^2) + xl^4*(-1 + 16*yl + 6*yl^2))*Log[xl]))/
      ((-1 + xl)^4*(1 + xl)^3*yl) - 
     (8*Log[xl]^2*(3*(-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 
          2*xl^5*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
          xl^2*(-10 + 15*yl - 12*yl^2) + 2*xl*(-1 - 5*yl + yl^2) + 
          2*xl^4*(5 + 3*yl + 6*yl^2)) + 4*yl*(1 + 2*xl^2*yl*(4 + yl) + 
          xl*(-1 + 2*yl) + xl^5*(1 + 2*yl + 2*yl^2) + 
          2*xl^3*(8 + 2*yl + 3*yl^2) + xl^4*(-1 + 16*yl + 6*yl^2))*Log[xl]))/
      (3*(-1 + xl)^4*(1 + xl)^3*yl)) + L[{0, -(1/(xl*yl))}, one]*
    ((256*xl^2*(xl^5 + yl^2 + xl^4*(-1 + 2*yl) + xl^3*(-1 + 6*yl + yl^2) + 
        xl^2*(13 - 2*yl + 3*yl^2) + xl*(-4 + 10*yl + 3*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + 
     64*((1 + 2*xl^6 - 6*xl^3*(-4 + yl) + 2*xl*yl + 10*xl^2*yl + 4*xl^5*yl + 
         xl^4*(-3 + 14*yl))/(-1 + xl^2)^3 + 
       (2*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))/
        (-1 + xl)^4)*L[{-yl^(-1), -yl^(-1)}, one] + 
     (16*Log[xl]*((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 
          2*xl^5*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
          xl^2*(-10 + 15*yl - 12*yl^2) + 2*xl*(-1 - 5*yl + yl^2) + 
          2*xl^4*(5 + 3*yl + 6*yl^2)) + yl*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*Log[xl]))/
      ((-1 + xl)^4*(1 + xl)^3*yl)) + L[{0, -(1/(xl*zl))}, one]*
    ((256*(-1 + 4*xl^6 - xl*(3 + 2*yl) + xl^3*(-5 + 2*yl - 3*yl^2) - 
        xl^5*(4 + yl^2) - xl^2*(-5 + 6*yl + yl^2) - 
        xl^4*(4 + 10*yl + 3*yl^2))*z2)/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(-3 + 14*xl^6 - xl*(7 + 6*yl) - 4*xl^2*(-4 + 5*yl + yl^2) - 
        xl^5*(11 + 2*yl + 4*yl^2) - 2*xl^3*(11 + 6*yl^2) - 
        xl^4*(19 + 36*yl + 12*yl^2))*L[{-zl^(-1), -zl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - 
     (16*Log[xl]*(-((-1 + xl)*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
           xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
           xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
           xl^3*(23 - 6*yl + 20*yl^2))) + (3 + 2*xl^9 + xl^8*(-4 + 6*yl) + 
          xl*(3 + 9*yl) + xl^7*(5 + 6*yl + 8*yl^2) + 
          xl^2*(-3 + 19*yl + 10*yl^2) + xl^6*(11 + 27*yl + 22*yl^2 + 
            4*yl^3) + xl^3*(19 + 8*yl + 28*yl^2 + 4*yl^3) + 
          xl^4*(9 + 52*yl + 24*yl^2 + 12*yl^3) + xl^5*(19 + 33*yl + 36*yl^2 + 
            12*yl^3))*Log[xl]))/((-1 + xl)^4*(1 + xl)^3*
       (1 + xl^2 + xl*yl))) + L[{0, xl^(-1)}, one]*
    ((-32*(-7 - 20*xl + 6*xl^2 - 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl)*z2)/
      (-1 + xl^2)^3 + (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{0, -yl^(-1)}, one])/(-1 + xl^2)^3 + 
     (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{0, -zl^(-1)}, one])/(-1 + xl^2)^3 - 
     (64*(1 + 5*xl^7 + xl*(-1 + 2*yl) + 5*xl^6*(-1 + 2*yl) + 
        xl^2*(-3 + 2*yl + 4*yl^2) + xl^5*(-7 + 26*yl + 4*yl^2) + 
        xl^4*(55 - 12*yl + 12*yl^2) + xl^3*(-13 + 36*yl + 12*yl^2))*
       L[{-yl^(-1), -yl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(-3 + xl^7 - 3*xl*(3 + 2*yl) + xl^6*(19 + 2*yl) + 
        xl^3*(-25 + 4*yl - 12*yl^2) + xl^2*(21 - 22*yl - 4*yl^2) + 
        xl^5*(-15 + 2*yl - 4*yl^2) - xl^4*(21 + 44*yl + 12*yl^2))*
       L[{-zl^(-1), -zl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     16*(((9 + 22*xl + 9*xl^2 + 6*IPi*(1 + xl)^2)*(1 + xl^2 + 2*xl*yl))/
        (-1 + xl^2)^2 + (2*(12 + 53*xl - 43*xl^2 + 31*xl^3 + 3*xl^4 + 
          6*IPi*(1 + 3*xl - xl^2 + xl^3))*(1 + xl^2 + 2*xl*yl))/
        (-1 + xl^2)^3 - (36*(1 + xl^2 + 2*xl*yl)*z2)/(-1 + xl)^2 - 
       (72*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl)*z2)/(-1 + xl^2)^3 - 
       (4*(1 - 2*xl + 5*xl^2 + 2*xl^3)*(1 + xl^2 + 2*xl*yl)*Log[xl])/
        (-1 + xl^2)^3 - (2*(1 + xl^8*(-1 + yl) - yl + 
          xl*(-1 + 12*yl - 3*yl^2) - 8*xl^4*yl*(2 - 9*yl + 2*yl^2) + 
          xl^7*(1 + 12*yl + 3*yl^2) - 2*xl^2*(2 + 6*yl - 15*yl^2 + yl^3) + 
          2*xl^6*(2 - 2*yl + 21*yl^2 + yl^3) + xl^3*(-1 + 24*yl - 27*yl^2 + 
            20*yl^3) + xl^5*(1 + 48*yl - 21*yl^2 + 28*yl^3))*Log[xl])/
        ((-1 + xl^2)^3*yl*(1 + xl^2 + xl*yl)))) + 
   L[{xl^(-1), xl^(-1)}, one]*((64*(-9 - 14*xl - 4*xl^2 + 30*xl^3 + 13*xl^4)*
       (1 + xl^2 + 2*xl*yl)*z2)/(-1 + xl^2)^3 - 
     (192*(1 + xl^2 + 2*xl*(-1 + yl))*L[{-yl^(-1), -yl^(-1)}, one])/
      (-1 + xl)^2 - (192*(1 + xl^2 + 2*xl*(1 + yl))*L[{-zl^(-1), -zl^(-1)}, 
        one])/(-1 + xl)^2 + (32*(1 + xl^2 + 2*xl*yl)*
       ((-1 + xl^2)*(9 + 22*xl + 9*xl^2 + 6*IPi*(1 + xl)^2) - 
        36*(-1 + xl)*(1 + xl)^3*z2 + 2*(-1 + 4*xl - 4*xl^3 + xl^4)*Log[xl] - 
        (-2 - 5*xl + xl^2 + xl^3 + xl^4)*Log[xl]^2))/(-1 + xl^2)^3) + 
   L[{-zl^(-1), -zl^(-1)}, one]*
    ((32*(1 + xl^4 + 2*xl*(16 + yl) + 2*xl^3*(16 + yl) - 
        2*xl^2*(41 + 18*yl + 8*yl^2))*z2)/(-1 + xl)^4 - 
     (64*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 
        4*xl^4*(5 + 6*yl + 3*yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + 
        xl^5*(2 + 8*yl + 4*yl^2) + xl^2*(-7 + 14*yl + 4*yl^2))*
       L[{-(1/(xl*zl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
       L[{-(1/(xl*zl)), -(zl/xl)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 
        4*xl^3*(5 + 6*yl + 3*yl^2) + 3*xl^4*(7 + 4*yl + 4*yl^2) + 
        xl^2*(2 + 8*yl + 4*yl^2) + xl^5*(-7 + 14*yl + 4*yl^2))*
       L[{-(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     32*((12 + 12*xl^6 + 24*xl*(1 + yl) + 24*xl^5*(1 + yl) + 
         xl^2*(33 + 55*yl + 12*yl^2) + xl^4*(33 + 55*yl + 12*yl^2) + 
         xl^3*(66 + 42*yl + 28*yl^2) + 3*IPi*(1 + xl)^2*
          (1 + xl^4 + xl*(2 + 3*yl) + xl^3*(2 + 3*yl) + 
           2*xl^2*(1 + yl + yl^2)))/((-1 + xl^2)^2*(1 + xl^2 + xl*yl)) - 
       (18*(1 + xl^2 + 2*xl*(1 + yl))*z2)/(-1 + xl)^2 + 
       (2*(2 + 2*xl^4 + xl*(-5 + 3*yl) + xl^3*(-5 + 3*yl) + 
          xl^2*(7 - 4*yl + yl^2))*Log[xl])/((-1 + xl)^2*(1 + xl^2 + xl*yl)) - 
       ((3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
          2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl]^2)/(-1 + xl)^4)) + 
   L[{0, -zl^(-1)}, one]*
    ((16*(1 + 9*xl^7 + xl*(-45 + 2*yl) + xl^6*(11 + 18*yl) + 
        xl^2*(25 + 18*yl + 16*yl^2) + xl^5*(-47 + 66*yl + 16*yl^2) + 
        xl^4*(91 + 28*yl + 48*yl^2) + xl^3*(83 + 124*yl + 48*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) + (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
        xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
        4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
        xl^4*(15 + 20*yl + 12*yl^2))*L[{0, -(1/(xl*zl))}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (32*(1 + 3*xl^7 + xl*(-9 + 2*yl) + 
        xl^6*(5 + 6*yl) + xl^2*(7 + 6*yl + 4*yl^2) + 
        xl^5*(-11 + 18*yl + 4*yl^2) + xl^4*(19 + 4*yl + 12*yl^2) + 
        xl^3*(17 + 28*yl + 12*yl^2))*L[{0, -(zl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
        2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(zl/xl)}, one])/
      (-1 + xl^2)^3 + (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
        xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl))}, one])/
      (-1 + xl^2)^3 - (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
        xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl)}, one])/
      (-1 + xl^2)^3 + (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
        xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{-(1/(xl*zl)), xl^(-1)}, one])/
      (-1 + xl^2)^3 + (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
       L[{-(1/(xl*zl)), -(zl/xl)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{-(zl/xl), xl^(-1)}, one])/(-1 + xl^2)^3 + 
     (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     16*(-((3*IPi*(1 + xl)^2*(1 + xl + xl^6 + 4*xl*yl + xl^5*(1 + 4*yl) + 
            xl^2*(1 + yl + 5*yl^2) + xl^4*(1 + yl + 5*yl^2) + 
            2*xl^3*(1 + 3*yl + yl^3)) + 2*(6 + 6*xl^8 + 6*xl*(1 + 3*yl) + 
            6*xl^7*(1 + 3*yl) + xl^2*(13 + 27*yl + 18*yl^2) + 
            xl^6*(13 + 27*yl + 18*yl^2) + xl^3*(29 + 12*yl + 37*yl^2 + 
              6*yl^3) + xl^5*(29 + 12*yl + 37*yl^2 + 6*yl^3) + 
            2*xl^4*(-8 + 35*yl + 5*yl^2 + 8*yl^3)))/((-1 + xl^2)^2*
          (1 + xl^2 + xl*(-1 + yl))*(1 + xl^2 + xl*yl))) + 
       (18*(1 + xl^2 + 2*xl*(1 + yl))*z2)/(-1 + xl)^2 - 
       ((-4 + 3*xl^8 + xl*(2 - 6*yl) + xl^7*(-8 + yl) + 
          xl^4*(-23 + 6*yl - 20*yl^2) + xl^2*(-17 + 8*yl - 2*yl^2) - 
          xl^6*(7 + 14*yl + 2*yl^2) - 2*xl^5*(7 + 15*yl + 2*yl^2) + 
          xl^3*(20 - 37*yl + 4*yl^2))*Log[xl])/((-1 + xl^2)^3*
         (1 + xl^2 + xl*yl)) + ((3 + 3*xl^4 + xl*(-8 + 6*yl) + 
          xl^3*(-8 + 6*yl) + 2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl]^2)/
        (-1 + xl)^4)) + L[{0, -yl^(-1)}, one]*
    ((-16*(15 + 7*xl^7 + 15*xl*(-1 + 2*yl) + 7*xl^6*(-1 + 2*yl) + 
        xl^5*(-13 + 30*yl + 16*yl^2) + xl^2*(-21 + 78*yl + 16*yl^2) + 
        xl^3*(149 + 4*yl + 48*yl^2) + xl^4*(13 + 100*yl + 48*yl^2))*z2)/
      ((-1 + xl)^4*(1 + xl)^3) - (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, -xl^(-1)}, one])/(-1 + xl^2)^3 - 
     (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{0, -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(3 + xl^7 + xl^6*(-1 + 2*yl) + xl*(-3 + 6*yl) + 
        xl^5*(-1 + 6*yl + 4*yl^2) + xl^2*(-3 + 18*yl + 4*yl^2) + 
        xl^3*(35 + 4*yl + 12*yl^2) + xl^4*(1 + 28*yl + 12*yl^2))*
       L[{0, -(yl/xl)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(1/(xl*yl))}, 
        one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(yl/xl)}, one])/(-1 + xl^2)^3 + 
     (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(yl/xl)}, one])/(-1 + xl^2)^3 + 
     (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{-(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 - 
     (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
        4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
        xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + 
        xl^4*(1 + 2*yl) + xl^2*(-2 + 6*yl))*L[{-(yl/xl), xl^(-1)}, one])/
      (-1 + xl^2)^3 - (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     16*(-((-10 + (2 + 3*IPi)*yl + 3*IPi*yl^2 + xl^4*(-10 + (2 + 3*IPi)*yl + 
            3*IPi*yl^2) + 2*xl*(1 + yl)*(5 + 5*yl + 3*(2 + IPi)*yl^2) + 
          2*xl^3*(1 + yl)*(5 + 5*yl + 3*(2 + IPi)*yl^2) + 
          2*xl^2*(20 - 3*(-6 + IPi)*yl + (26 + 3*IPi)*yl^2 + 
            2*(8 + 3*IPi)*yl^3))/((-1 + xl^2)^2*yl*(1 + yl))) + 
       (18*(1 + xl^2 + 2*xl*(-1 + yl))*z2)/(-1 + xl)^2 + 
       ((2 - 2*yl + xl^6*(-2 + 5*yl) + 2*xl^3*yl*(3 + 10*yl) + 
          xl^2*(-10 + 7*yl - 4*yl^2) + 2*xl*(-1 + yl^2) + 
          2*xl^5*(1 - 3*yl + yl^2) + 2*xl^4*(5 + 7*yl + 2*yl^2))*Log[xl])/
        ((-1 + xl^2)^3*yl) - ((1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl]^2)/(-1 + xl)^4)) + 
   L[{-yl^(-1), -yl^(-1)}, one]*
    ((32*(17 + 17*xl^4 + 34*xl*(-2 + yl) + 34*xl^3*(-2 + yl) + 
        2*xl^2*(59 - 18*yl + 8*yl^2))*z2)/(-1 + xl)^4 + 
     (64*(2 + 3*xl^7 + xl*(-2 + 4*yl) + xl^6*(-3 + 6*yl) + 
        4*xl^5*(-1 + 4*yl + yl^2) + 4*xl^4*(7 + 2*yl + 3*yl^2) + 
        xl^2*(-3 + 10*yl + 4*yl^2) + xl^3*(11 + 20*yl + 12*yl^2))*
       L[{-(1/(xl*yl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
        4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
        xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (64*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + 
        xl*(-3 + 6*yl) + 4*xl^2*(-1 + 4*yl + yl^2) + 
        4*xl^3*(7 + 2*yl + 3*yl^2) + xl^5*(-3 + 10*yl + 4*yl^2) + 
        xl^4*(11 + 20*yl + 12*yl^2))*L[{-(yl/xl), xl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (64*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     32*((-3 + 3*IPi*yl + 3*xl^4*(-1 + IPi*yl) + 
         xl*(3 + yl + 6*(2 + IPi)*yl^2) + xl^3*(3 + yl + 6*(2 + IPi)*yl^2) + 
         2*xl^2*(6 - 3*(-1 + IPi)*yl + 2*(7 + 3*IPi)*yl^2))/
        ((-1 + xl^2)^2*yl) - (18*(1 + xl^2 + 2*xl*(-1 + yl))*z2)/
        (-1 + xl)^2 - (2*(1 + yl)*(1 + xl^2 - xl*(3 + yl))*Log[xl])/
        ((-1 + xl)^2*yl) + ((1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl]^2)/(-1 + xl)^4)) + 
   L[{-yl^(-1)}, one]*((64*(1 + xl^2 + 2*xl*(-1 + yl))*z3)/(-1 + xl)^2 + 
     (64*(1 + 3*xl^6 - 8*xl^3*(-4 + yl) + 2*xl*yl + 6*xl^5*yl + 
        5*xl^4*(-1 + 4*yl) + xl^2*(1 + 12*yl))*L[{0, 0, xl^(-1)}, one])/
      (-1 + xl^2)^3 - (64*xl^2*(-1 + 3*xl^5 - 2*yl + 2*yl^2 + 
        xl^4*(-3 + 6*yl) + 6*xl^2*(6 - 2*yl + yl^2) + 
        2*xl^3*(-2 + 8*yl + yl^2) + 3*xl*(-5 + 8*yl + 2*yl^2))*
       L[{0, 0, -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
        xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
        xl^4*(-1 + 16*yl + 6*yl^2))*L[{0, 0, -(yl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, -xl^(-1), -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -xl^(-1), -(yl/xl)}, one])/
      (-1 + xl^2)^3 + (32*(1 + 9*xl^7 + xl*(-1 + 2*yl) + 9*xl^6*(-1 + 2*yl) + 
        xl^2*(-3 + 2*yl + 8*yl^2) + xl^5*(-11 + 50*yl + 8*yl^2) + 
        xl^4*(107 - 20*yl + 24*yl^2) + xl^3*(-29 + 76*yl + 24*yl^2))*
       L[{0, xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{0, xl^(-1), -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{0, xl^(-1), -(yl/xl)}, one])/(-1 + xl^2)^3 - 
     (32*xl^2*(-3 + 7*xl^5 - 6*yl + 4*yl^2 + 7*xl^4*(-1 + 2*yl) + 
        2*xl^3*(-5 + 18*yl + 2*yl^2) + 2*xl^2*(41 - 16*yl + 6*yl^2) + 
        xl*(-37 + 52*yl + 12*yl^2))*L[{0, -(1/(xl*yl)), xl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*
       L[{0, -(1/(xl*yl)), -(yl/xl)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + xl*(-1 + 2*yl) + 2*xl^2*(1 + 6*yl + 2*yl^2) + 
        xl^5*(3 + 6*yl + 4*yl^2) + 2*xl^3*(11 + 8*yl + 6*yl^2) + 
        xl^4*(5 + 28*yl + 12*yl^2))*L[{0, -(yl/xl), xl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{0, -(yl/xl), -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), 0, -(1/(xl*yl))}, 
        one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), 0, -(yl/xl)}, one])/(-1 + xl^2)^3 + 
     (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/(-1 + xl^2)^3 - 
     (64*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(yl/xl), xl^(-1)}, 
        one])/(-1 + xl^2)^3 - (32*(1 + xl^2 + 2*xl*(-1 + yl))*
       L[{xl^(-1), 0, xl^(-1)}, one])/(-1 + xl)^2 + 
     (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), 0, -(1/(xl*yl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), 0, -(yl/xl)}, one])/(-1 + xl^2)^3 + 
     (192*(1 + xl^2 + 2*xl*(-1 + yl))*L[{xl^(-1), xl^(-1), xl^(-1)}, one])/
      (-1 + xl)^2 + (64*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/
      (-1 + xl^2)^3 - (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(yl/xl), xl^(-1)}, one])/
      (-1 + xl^2)^3 + (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + 
        xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*
       L[{-(1/(xl*yl)), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
        4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
        xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), 0, -(yl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) - (64*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
        xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
        4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
        xl^3*(11 + 20*yl + 12*yl^2))*L[{-(1/(xl*yl)), xl^(-1), xl^(-1)}, 
        one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
        4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
        xl^3*(25 + 12*yl + 12*yl^2))*L[{-(1/(xl*yl)), -(yl/xl), xl^(-1)}, 
        one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), 0, -(1/(xl*yl))}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
        4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
        xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2))*
       L[{-(yl/xl), xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (64*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), -(1/(xl*yl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(1/(xl*yl))}, one]*
       Log[xl])/(-1 + xl^2)^3 + (32*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
        2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(yl/xl)}, one]*Log[xl])/(-1 + xl^2)^3 - 
     (32*xl^2*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(1/(xl*yl))}, one]*Log[xl])/
      (-1 + xl^2)^3 + (32*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{xl^(-1), -(yl/xl)}, one]*Log[xl])/
      (-1 + xl^2)^3 + (32*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + 
        xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2))*
       L[{-(1/(xl*yl)), -(yl/xl)}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + 
        xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2))*
       L[{-(yl/xl), -(1/(xl*yl))}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*L[{xl^(-1), xl^(-1)}, one]*(3 + 3*xl^4 + xl*(6 - 4*yl) + 
        xl^3*(6 - 4*yl) + 2*xl^2*(-17 + 8*yl) + 3*(1 + xl)^2*
         (1 + xl^2 + 2*xl*(-1 + yl))*Log[xl]))/(-1 + xl^2)^2 + 
     (16*L[{0, -(yl/xl)}, one]*(2 - yl - 2*xl^6*(1 + yl) - 2*xl*(1 + yl)^2 - 
        2*xl^3*yl*(3 + 10*yl) - 2*xl^5*(-1 - 5*yl + yl^2) - 
        2*xl^2*(5 + 3*yl + 6*yl^2) + xl^4*(10 - 15*yl + 12*yl^2) + 
        2*xl^2*yl*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl) + 
     16*L[{0, -(1/(xl*yl))}, one]*((xl^6*(-2 + yl) + 2*(1 + yl) + 
         2*xl^5*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + 
         xl^2*(-10 + 15*yl - 12*yl^2) + 2*xl*(-1 - 5*yl + yl^2) + 
         2*xl^4*(5 + 3*yl + 6*yl^2))/((-1 + xl^2)^3*yl) + 
       (2*(1 + 2*xl^6 - 6*xl^3*(-4 + yl) + 2*xl*yl + 10*xl^2*yl + 4*xl^5*yl + 
          xl^4*(-3 + 14*yl))*Log[xl])/(-1 + xl^2)^3 + 
       (4*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
         Log[xl])/(-1 + xl)^4) + 
     (16*z2*((-1 + (5 + 2*IPi)*yl + xl^6*(-1 + (5 + 2*IPi)*yl) + 
          xl*(3 - 4*(4 + IPi)*yl + (-11 + 4*IPi)*yl^2) + 
          xl^5*(3 - 4*(4 + IPi)*yl + (-11 + 4*IPi)*yl^2) + 
          xl^2*(1 + (27 + 2*IPi)*yl + 8*(4 + IPi)*yl^2 + 4*IPi*yl^3) + 
          xl^4*(1 + (27 + 2*IPi)*yl + 8*(4 + IPi)*yl^2 + 4*IPi*yl^3) + 
          2*xl^3*(-3 + 8*(-2 + IPi)*yl + (-21 + 4*IPi)*yl^2 + 4*IPi*yl^3))/
         ((1 + xl)^2*yl) + (19 + 19*xl^4 + 38*xl*(-2 + yl) + 
          38*xl^3*(-2 + yl) + 2*xl^2*(65 - 22*yl + 8*yl^2))*Log[xl]))/
      (-1 + xl)^4 + (32*L[{-(1/(xl*yl)), xl^(-1)}, one]*
       ((-1 + xl)*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
          2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)) + 
        yl*(2 + 3*xl^7 + xl*(-2 + 4*yl) + xl^6*(-3 + 6*yl) + 
          4*xl^5*(-1 + 4*yl + yl^2) + 4*xl^4*(7 + 2*yl + 3*yl^2) + 
          xl^2*(-3 + 10*yl + 4*yl^2) + xl^3*(11 + 20*yl + 12*yl^2))*Log[xl]))/
      ((-1 + xl)^4*(1 + xl)^3*yl) + (32*L[{-(yl/xl), xl^(-1)}, one]*
       (-((-1 + xl)*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
           2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
           2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))) + 
        yl*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
          4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
          xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2))*Log[xl]))/
      ((-1 + xl)^4*(1 + xl)^3*yl) - (16*L[{0, xl^(-1)}, one]*
       (-((-1 + xl)^2*(1 + xl)*(4 + yl + xl^4*(4 + yl) - 2*xl*(2 + 7*yl) - 
           2*xl^3*(2 + 7*yl) - 2*xl^2*(8 - 5*yl + 12*yl^2))) + 
        2*yl*(1 + 5*xl^7 + xl*(-1 + 2*yl) + 5*xl^6*(-1 + 2*yl) + 
          xl^2*(-3 + 2*yl + 4*yl^2) + xl^5*(-7 + 26*yl + 4*yl^2) + 
          xl^4*(55 - 12*yl + 12*yl^2) + xl^3*(-13 + 36*yl + 12*yl^2))*
         Log[xl]))/((-1 + xl)^4*(1 + xl)^3*yl) + 
     (16*((-3*(12*(-1 + xl)^2*(-1 + xl^2*(-1 + yl) + yl + xl*(3 + yl^2)) + 
           IPi*(-3 + 19*yl + xl^4*(-3 + 19*yl) + 5*xl*(3 - 14*yl + 7*yl^2) + 
             5*xl^3*(3 - 14*yl + 7*yl^2) + 2*xl^2*(-12 + 67*yl - 3*yl^2 + 16*
                yl^3))))/((-1 + xl)^4*yl) + 
        (72*IPi*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))*z2)/(-1 + xl)^4 - 
        (18*(3 + (-5 + 2*IPi)*yl + xl^4*(3 + (-5 + 2*IPi)*yl) + 
           xl*(-15 + (14 - 8*IPi)*yl + (-15 + 4*IPi)*yl^2) + 
           xl^3*(-15 + (14 - 8*IPi)*yl + (-15 + 4*IPi)*yl^2) + 
           2*xl^2*(12 + (-15 + 8*IPi)*yl + 3*yl^2 + 2*(-3 + IPi)*yl^3))*z2)/
         ((-1 + xl)^4*yl) + (3*(-3 + 3*IPi*yl + 3*xl^4*(-1 + IPi*yl) + 
           xl*(3 + yl + 6*(2 + IPi)*yl^2) + xl^3*(3 + yl + 
             6*(2 + IPi)*yl^2) + 2*xl^2*(6 - 3*(-1 + IPi)*yl + 
             2*(7 + 3*IPi)*yl^2))*Log[xl])/((-1 + xl^2)^2*yl) - 
        (54*(1 + xl^2 + 2*xl*(-1 + yl))*z2*Log[xl])/(-1 + xl)^2 - 
        (3*(1 + yl)*(1 + xl^2 - xl*(3 + yl))*Log[xl]^2)/((-1 + xl)^2*yl) + 
        ((1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(5 + 2*yl + 2*yl^2))*Log[xl]^3)/(-1 + xl)^4))/3 + 
     L[{-(yl/xl)}, one]*((-128*(2 + xl^7 + xl^6*(-1 + 2*yl) + 
          xl*(-2 + 4*yl) + 2*xl^5*(-1 + 2*yl + yl^2) + 
          xl^2*(-3 + 10*yl + 2*yl^2) + 2*xl^4*(1 + 6*yl + 3*yl^2) + 
          xl^3*(19 + 6*yl^2))*z2)/((-1 + xl)^4*(1 + xl)^3) + 
       16*Log[xl]*((-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
           2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
           2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))/
          ((-1 + xl^2)^3*yl) - (2*(1 + xl^4 + 2*xl*(-2 + yl) + 
            2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4)) + 
     L[{-(1/(xl*yl))}, one]*((-128*(1 + 2*xl^7 + xl*(-1 + 2*yl) + 
          xl^6*(-2 + 4*yl) + 2*xl^2*(-1 + 2*yl + yl^2) + 
          xl^5*(-3 + 10*yl + 2*yl^2) + 2*xl^3*(1 + 6*yl + 3*yl^2) + 
          xl^4*(19 + 6*yl^2))*z2)/((-1 + xl)^4*(1 + xl)^3) + 
       16*Log[xl]*(-((xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
            2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
            2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))/
           ((-1 + xl^2)^3*yl)) - (2*(1 + xl^4 + 2*xl*(-2 + yl) + 
            2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4))) + 
   L[{-zl^(-1)}, one]*((64*(1 + xl^2 + 2*xl*(1 + yl))*z3)/(-1 + xl)^2 + 
     (64*(1 + 3*xl^6 - 8*xl^3*yl + 2*xl*(6 + yl) + xl^5*(20 + 6*yl) + 
        xl^2*(-7 + 12*yl) + xl^4*(3 + 20*yl))*L[{0, 0, xl^(-1)}, one])/
      (-1 + xl^2)^3 + ((-64*(1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 
          2*xl^5*(7 + 2*yl) + 2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl)))/
        (-1 + xl^2)^3 + (64*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))/(-1 + xl)^4)*L[{0, 0, -(1/(xl*zl))}, one] - 
     (64*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 
        2*xl^2*(2 + 2*yl + yl^2) + xl^5*(-5 + 10*yl + 2*yl^2) + 
        xl^4*(7 + 6*yl^2))*L[{0, 0, -(zl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
        2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{0, -xl^(-1), -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{0, -xl^(-1), -(zl/xl)}, one])/
      (-1 + xl^2)^3 + (32*(-7 + xl^7 - 7*xl*(3 + 2*yl) + xl^6*(35 + 2*yl) + 
        xl^2*(41 - 46*yl - 8*yl^2) + xl^5*(-31 + 2*yl - 8*yl^2) - 
        3*xl^3*(15 - 4*yl + 8*yl^2) - xl^4*(37 + 84*yl + 24*yl^2))*
       L[{0, xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*L[{0, xl^(-1), -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{0, xl^(-1), -(zl/xl)}, one])/(-1 + xl^2)^3 - 
     (32*(-4 + 3*xl^7 - 2*xl*(9 + 4*yl) + xl^6*(31 + 6*yl) + 
        xl^3*(-29 + 20*yl - 12*yl^2) + xl^2*(35 - 30*yl - 4*yl^2) - 
        4*xl^5*(7 - 3*yl + yl^2) - 2*xl^4*(11 + 32*yl + 6*yl^2))*
       L[{0, -(1/(xl*zl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
       L[{0, -(1/(xl*zl)), -(zl/xl)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(3 + 4*xl^7 + xl*(-1 + 6*yl) + xl^6*(6 + 8*yl) + 
        4*xl^2*(1 + 3*yl + yl^2) + xl^5*(-5 + 18*yl + 4*yl^2) + 
        2*xl^3*(5 + 8*yl + 6*yl^2) + xl^4*(11 + 4*yl + 12*yl^2))*
       L[{0, -(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{0, -(zl/xl), -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), 0, -(1/(xl*zl))}, 
        one])/(-1 + xl^2)^3 - (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
        2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), 0, -(zl/xl)}, one])/(-1 + xl^2)^3 + 
     (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/(-1 + xl^2)^3 - 
     (64*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(zl/xl), xl^(-1)}, 
        one])/(-1 + xl^2)^3 - (32*(1 + xl^2 + 2*xl*(1 + yl))*
       L[{xl^(-1), 0, xl^(-1)}, one])/(-1 + xl)^2 + 
     (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*L[{xl^(-1), 0, -(1/(xl*zl))}, one])/(-1 + xl^2)^3 - 
     (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{xl^(-1), 0, -(zl/xl)}, one])/(-1 + xl^2)^3 + 
     (192*(1 + xl^2 + 2*xl*(1 + yl))*L[{xl^(-1), xl^(-1), xl^(-1)}, one])/
      (-1 + xl)^2 + (64*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + 
        xl*(-3 + 2*yl) + xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1)}, 
        one])/(-1 + xl^2)^3 - (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
        xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl), xl^(-1)}, 
        one])/(-1 + xl^2)^3 - (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
        xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
        4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
        xl^3*(15 + 20*yl + 12*yl^2))*L[{-(1/(xl*zl)), 0, xl^(-1)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
        xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
        4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
        xl^3*(15 + 20*yl + 12*yl^2))*L[{-(1/(xl*zl)), 0, -(zl/xl)}, one])/
      ((-1 + xl)^4*(1 + xl)^3) + (64*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 
        4*xl^4*(5 + 6*yl + 3*yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + 
        xl^5*(2 + 8*yl + 4*yl^2) + xl^2*(-7 + 14*yl + 4*yl^2))*
       L[{-(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2))*
       L[{-(1/(xl*zl)), -(zl/xl), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), 0, xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), 0, -(1/(xl*zl))}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 
        4*xl^3*(5 + 6*yl + 3*yl^2) + 3*xl^4*(7 + 4*yl + 4*yl^2) + 
        xl^2*(2 + 8*yl + 4*yl^2) + xl^5*(-7 + 14*yl + 4*yl^2))*
       L[{-(zl/xl), xl^(-1), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) + 
     (64*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), -(1/(xl*zl)), xl^(-1)}, one])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*L[{-xl^(-1), -(1/(xl*zl))}, one]*
       Log[xl])/(-1 + xl^2)^3 + (32*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
        2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl))*
       L[{-xl^(-1), -(zl/xl)}, one]*Log[xl])/(-1 + xl^2)^3 - 
     (32*xl*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl))*L[{xl^(-1), -(1/(xl*zl))}, one]*Log[xl])/
      (-1 + xl^2)^3 + (32*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
        xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl))*L[{xl^(-1), -(zl/xl)}, one]*
       Log[xl])/(-1 + xl^2)^3 - (32*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
        xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
        4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
        xl^3*(15 + 20*yl + 12*yl^2))*L[{-(1/(xl*zl)), -(zl/xl)}, one]*
       Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2))*
       L[{-(zl/xl), -(1/(xl*zl))}, one]*Log[xl])/((-1 + xl)^4*(1 + xl)^3) - 
     (32*L[{xl^(-1), xl^(-1)}, one]*(-7 - 7*xl^4 + xl*(10 - 4*yl) + 
        xl^3*(10 - 4*yl) + 2*xl^2*(13 + 8*yl) + 3*(1 + xl)^2*
         (1 + xl^2 + 2*xl*(1 + yl))*Log[xl]))/(-1 + xl^2)^2 + 
     16*L[{0, -(1/(xl*zl))}, one]*
      ((xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
          xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
          2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2)))/
        ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
       (2*(1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 2*xl^5*(7 + 2*yl) + 
          2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl))*Log[xl])/(-1 + xl^2)^3 - 
       (4*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2))*
         Log[xl])/(-1 + xl)^4) + (16*L[{0, -(zl/xl)}, one]*
       (-1 - 2*xl^7*yl - 3*xl*(2 + yl) + xl^4*(-23 + 6*yl - 20*yl^2) + 
        xl^6*(-5 + 14*yl - 2*yl^2) - xl^2*(19 + 20*yl + 2*yl^2) - 
        2*xl^3*(6 + 19*yl + 6*yl^2) + xl^5*(18 - 29*yl + 12*yl^2) + 
        2*xl*(2 + xl^7 + 3*xl^6*(2 + yl) + xl*(-3 + 4*yl) + 
          xl^3*(-1 + 8*yl - 2*yl^2) + xl^2*(2 - 5*yl + 2*yl^2) + 
          xl^5*(3 + 12*yl + 2*yl^2) + 2*xl^4*(3 + yl + 3*yl^2))*Log[xl]))/
      ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + L[{-(1/(xl*zl)), xl^(-1)}, one]*
      ((32*xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
          xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
          2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2)))/
        ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
       (32*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 
          4*xl^4*(5 + 6*yl + 3*yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + 
          xl^5*(2 + 8*yl + 4*yl^2) + xl^2*(-7 + 14*yl + 4*yl^2))*Log[xl])/
        ((-1 + xl)^4*(1 + xl)^3)) + L[{-(zl/xl), xl^(-1)}, one]*
      ((-32*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + 
          xl^6*(5 - 14*yl + 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 
          2*xl^3*(6 + 19*yl + 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2)))/
        ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) - 
       (32*(1 + 2*xl^7 + 4*xl^6*yl + xl*(-7 + 2*yl) + 
          4*xl^3*(5 + 6*yl + 3*yl^2) + 3*xl^4*(7 + 4*yl + 4*yl^2) + 
          xl^2*(2 + 8*yl + 4*yl^2) + xl^5*(-7 + 14*yl + 4*yl^2))*Log[xl])/
        ((-1 + xl)^4*(1 + xl)^3)) + 
     (16*z2*(-(((-1 + xl)^2*(16 + 16*xl^6 + 3*xl*(-5 + 9*yl) + 
             3*xl^5*(-5 + 9*yl) - 2*xl^3*(18 - 27*yl + 5*yl^2) + 
             xl^2*(47 - 26*yl + 11*yl^2) + xl^4*(47 - 26*yl + 11*yl^2)) + 
           2*IPi*(1 + xl)^2*(1 + xl^6 + xl*(-4 + 3*yl) + xl^5*(-4 + 3*yl) + 
             xl^2*(9 - 4*yl + 4*yl^2) + xl^4*(9 - 4*yl + 4*yl^2) + 
             2*xl^3*(-4 + 6*yl + yl^3)))/((1 + xl)^2*(1 + xl^2 + xl*yl))) + 
        (3 + 3*xl^4 + xl*(32 + 6*yl) + xl^3*(32 + 6*yl) - 
          2*xl^2*(43 + 22*yl + 8*yl^2))*Log[xl]))/(-1 + xl)^4 + 
     16*L[{0, xl^(-1)}, one]*((7 + 7*xl^4 + 2*xl*(-5 + 2*yl) + 
         2*xl^3*(-5 + 2*yl) - 2*xl^2*(13 + 8*yl))/(-1 + xl^2)^2 - 
       (4*(2 + 2*xl^4 + xl*(-5 + 3*yl) + xl^3*(-5 + 3*yl) + 
          xl^2*(7 - 4*yl + yl^2)))/((-1 + xl)^2*(1 + xl^2 + xl*yl)) - 
       (4*(1 + xl^2 + 2*xl*(1 + yl))*Log[xl])/(-1 + xl)^2 + 
       (2*(5 + xl^7 + xl^6*(-13 + 2*yl) + 5*xl*(3 + 2*yl) + 
          3*xl^3*(5 - 4*yl + 4*yl^2) + xl^5*(17 + 2*yl + 4*yl^2) + 
          xl^2*(-19 + 26*yl + 4*yl^2) + xl^4*(11 + 36*yl + 12*yl^2))*Log[xl])/
        ((-1 + xl)^4*(1 + xl)^3)) + 
     (16*((3*(-12*(-1 + xl)^2*xl*(-1 + xl^2*(-1 + yl) + yl + xl*(3 + yl^2)) + 
           IPi*(16 + 16*xl^6 + xl*(-61 + 45*yl) + xl^5*(-61 + 45*yl) + 
             xl^2*(129 - 58*yl + 61*yl^2) + xl^4*(129 - 58*yl + 61*yl^2) + 
             2*xl^3*(-52 + 93*yl + 3*yl^2 + 16*yl^3))))/
         ((-1 + xl)^4*(1 + xl^2 + xl*yl)) - 
        (72*IPi*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2))*z2)/(-1 + xl)^4 + 
        (18*(-2 - 2*xl^6 + xl*(5 - 11*yl) + xl^5*(5 - 11*yl) + 
           xl^2*(-11 + 2*yl - 21*yl^2) + xl^4*(-11 + 2*yl - 21*yl^2) - 
           2*xl^3*(4 + 21*yl + 3*yl^2 + 6*yl^3) + 
           2*IPi*(1 + xl^6 + xl*(-4 + 3*yl) + xl^5*(-4 + 3*yl) + 
             xl^2*(9 - 4*yl + 4*yl^2) + xl^4*(9 - 4*yl + 4*yl^2) + 
             2*xl^3*(-4 + 6*yl + yl^3)))*z2)/((-1 + xl)^4*
          (1 + xl^2 + xl*yl)) + (3*(12 + 12*xl^6 + 24*xl*(1 + yl) + 
           24*xl^5*(1 + yl) + xl^2*(33 + 55*yl + 12*yl^2) + 
           xl^4*(33 + 55*yl + 12*yl^2) + xl^3*(66 + 42*yl + 28*yl^2) + 
           3*IPi*(1 + xl)^2*(1 + xl^4 + xl*(2 + 3*yl) + xl^3*(2 + 3*yl) + 
             2*xl^2*(1 + yl + yl^2)))*Log[xl])/((-1 + xl^2)^2*
          (1 + xl^2 + xl*yl)) - (54*(1 + xl^2 + 2*xl*(1 + yl))*z2*Log[xl])/
         (-1 + xl)^2 + (3*(2 + 2*xl^4 + xl*(-5 + 3*yl) + xl^3*(-5 + 3*yl) + 
           xl^2*(7 - 4*yl + yl^2))*Log[xl]^2)/((-1 + xl)^2*
          (1 + xl^2 + xl*yl)) - ((3 + 3*xl^4 + xl*(-8 + 6*yl) + 
           xl^3*(-8 + 6*yl) + 2*xl^2*(7 - 2*yl + 2*yl^2))*Log[xl]^3)/
         (-1 + xl)^4))/3 + L[{-(1/(xl*zl))}, one]*
      ((-128*(-1 + 6*xl^6 - xl*(1 + 2*yl) - 2*xl^2*(-3 + 4*yl + yl^2) - 
          xl^5*(3 + 2*yl + 2*yl^2) - 2*xl^3*(6 + 2*yl + 3*yl^2) - 
          xl^4*(11 + 16*yl + 6*yl^2))*z2)/((-1 + xl)^4*(1 + xl)^3) + 
       16*Log[xl]*(-((xl*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
             xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
             xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
             xl^3*(23 - 6*yl + 20*yl^2)))/((-1 + xl^2)^3*(1 + xl^2 + 
             xl*yl))) + (2*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4)) + 
     L[{-(zl/xl)}, one]*((128*xl*(-6 + xl^6 + xl^5*(1 + 2*yl) + 
          2*xl^4*(-3 + 4*yl + yl^2) + xl*(3 + 2*yl + 2*yl^2) + 
          2*xl^3*(6 + 2*yl + 3*yl^2) + xl^2*(11 + 16*yl + 6*yl^2))*z2)/
        ((-1 + xl)^4*(1 + xl)^3) + 16*Log[xl]*
        ((1 + 2*xl^7*yl + 3*xl*(2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + 
           xl^6*(5 - 14*yl + 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 
           2*xl^3*(6 + 19*yl + 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2))/
          ((-1 + xl^2)^3*(1 + xl^2 + xl*yl)) + 
         (2*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2))*Log[xl])/(-1 + xl)^4))) + 
   L[{xl^(-1)}, one]*((256*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl)*z3)/
      (-1 + xl^2)^3 - (32*(-3 + 4*xl^6 - 2*xl^3*(-4 + yl) - 
        10*xl^2*(-1 + yl) - 6*xl*yl + 8*xl^5*yl + xl^4*(-11 + 18*yl))*
       L[{0, 0, -yl^(-1)}, one])/(-1 + xl^2)^3 - 
     (32*(-3 + 4*xl^6 - 2*xl^3*yl - 2*xl*(5 + 3*yl) + 2*xl^5*(9 + 4*yl) - 
        2*xl^2*(9 + 5*yl) + xl^4*(17 + 18*yl))*L[{0, 0, -zl^(-1)}, one])/
      (-1 + xl^2)^3 + (64*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl))*L[{0, -yl^(-1), -yl^(-1)}, one])/(-1 + xl^2)^3 + 
     (64*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl))*L[{0, -zl^(-1), -zl^(-1)}, one])/(-1 + xl^2)^3 + 
     (32*(1 + xl^2 + 2*xl*(-1 + yl))*L[{-yl^(-1), 0, -yl^(-1)}, one])/
      (-1 + xl)^2 + (256*(1 + xl^2 + 2*xl*(-1 + yl))*
       L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one])/(-1 + xl)^2 + 
     (32*(1 + xl^2 + 2*xl*(1 + yl))*L[{-zl^(-1), 0, -zl^(-1)}, one])/
      (-1 + xl)^2 + (256*(1 + xl^2 + 2*xl*(1 + yl))*
       L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/(-1 + xl)^2 - 
     (32*(1 + xl^2 + 2*xl*yl)*z2*(7 - 6*xl - 40*xl^2 + 6*xl^3 - 15*xl^4 + 
        (-7 - 2*xl - 12*xl^2 + 50*xl^3 + 19*xl^4)*Log[xl]))/(-1 + xl^2)^3 + 
     (32*L[{-yl^(-1), -yl^(-1)}, one]*(3 + 3*xl^4 + xl*(6 - 4*yl) + 
        xl^3*(6 - 4*yl) + 2*xl^2*(-17 + 8*yl) + 4*(1 + xl)^2*
         (1 + xl^2 + 2*xl*(-1 + yl))*Log[xl]))/(-1 + xl^2)^2 + 
     (32*L[{-zl^(-1), -zl^(-1)}, one]*(-7 - 7*xl^4 + xl*(10 - 4*yl) + 
        xl^3*(10 - 4*yl) + 2*xl^2*(13 + 8*yl) + 4*(1 + xl)^2*
         (1 + xl^2 + 2*xl*(1 + yl))*Log[xl]))/(-1 + xl^2)^2 - 
     (32*L[{0, -yl^(-1)}, one]*((-1 + xl^2)*(-4 + 3*yl + 4*xl*(1 + yl) + 
          4*xl^3*(1 + yl) + xl^4*(-4 + 3*yl) + 2*xl^2*(8 + yl + 8*yl^2)) - 
        yl*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl))*Log[xl]))/((-1 + xl^2)^3*yl) + 
     (32*L[{0, -zl^(-1)}, one]*(((-1 + xl^2)*(3 + 3*xl^6 + xl^2*(1 - 28*yl) + 
           xl^4*(1 - 28*yl) + xl*(-8 + 3*yl) + xl^5*(-8 + 3*yl) - 
           2*xl^3*(20 - yl + 8*yl^2)))/(1 + xl^2 + xl*yl) + 
        (1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
          xl^2*(2 + 6*yl))*Log[xl]))/(-1 + xl^2)^3 - 
     (16*(1 + xl^2 + 2*xl*yl)*(-18*(4 + IPi)*(-1 + xl)^3*(1 + xl) + 
        3*(-1 + xl^2)*(9 + 22*xl + 9*xl^2 + 6*IPi*(1 + xl)^2)*Log[xl] - 
        6*(1 - 2*xl + 5*xl^2 + 2*xl^3)*Log[xl]^2 + 
        2*(2 + 7*xl - 3*xl^2 + 5*xl^3 + xl^4)*Log[xl]^3 - 
        108*(-1 + xl^2)*z2*(-(-1 + xl)^2 + (1 + xl)^2*Log[xl])))/
      (3*(-1 + xl^2)^3) + L[{-yl^(-1)}, one]*
      ((-224*(1 + xl^2 + 2*xl*(-1 + yl))*z2)/(-1 + xl)^2 - 
       (16*(2*(-3 + 3*IPi*yl + 3*xl^4*(-1 + IPi*yl) + 
            xl*(3 + yl + 6*(2 + IPi)*yl^2) + xl^3*(3 + yl + 6*(2 + IPi)*yl^
                2) + 2*xl^2*(6 - 3*(-1 + IPi)*yl + 2*(7 + 3*IPi)*yl^2)) - 
          36*(1 + xl)^2*(1 + xl^2 + 2*xl*(-1 + yl))*yl*z2 + 
          yl*(-3 - 3*xl^4 + xl^2*(34 - 16*yl) + xl*(-6 + 4*yl) + 
            xl^3*(-6 + 4*yl))*Log[xl] - 2*(1 + xl)^2*(1 + xl^2 + 
            2*xl*(-1 + yl))*yl*Log[xl]^2))/((-1 + xl^2)^2*yl)) + 
     L[{-zl^(-1)}, one]*((-224*(1 + xl^2 + 2*xl*(1 + yl))*z2)/(-1 + xl)^2 + 
       16*((-2*(12 + 12*xl^6 + 24*xl*(1 + yl) + 24*xl^5*(1 + yl) + 
            xl^2*(33 + 55*yl + 12*yl^2) + xl^4*(33 + 55*yl + 12*yl^2) + 
            xl^3*(66 + 42*yl + 28*yl^2) + 3*IPi*(1 + xl)^2*
             (1 + xl^4 + xl*(2 + 3*yl) + xl^3*(2 + 3*yl) + 2*xl^2*(1 + yl + 
                yl^2))))/((-1 + xl^2)^2*(1 + xl^2 + xl*yl)) + 
         (36*(1 + xl^2 + 2*xl*(1 + yl))*z2)/(-1 + xl)^2 - 
         ((7 + 7*xl^4 + 2*xl*(-5 + 2*yl) + 2*xl^3*(-5 + 2*yl) - 
            2*xl^2*(13 + 8*yl))*Log[xl])/(-1 + xl^2)^2 + 
         (2*(1 + xl^2 + 2*xl*(1 + yl))*Log[xl]^2)/(-1 + xl)^2)))) + 
 borncf*cBpropml*Cf*gA4*Ql^2*Qu^2*
  ((64*(129*gAlC*gAuC*xl*(-1 + xl^2)^2 - gVlC*gVuC*(-146 - 421*xl + 
        129*xl^2 - 95*xl^3 + 17*xl^4)*(1 + xl^2 + 2*xl*yl))*z2^2)/
    (5*cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, -(yl/xl)}, one]*L[{-yl^(-1), -yl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(yl/xl)}, one]*
     L[{-yl^(-1), -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl)}, one]*
     L[{-yl^(-1), -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{0, -(zl/xl)}, one]*L[{-zl^(-1), -zl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(zl/xl)}, one]*
     L[{-zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{xl^(-1), -(zl/xl)}, one]*
     L[{-zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*
       (1 + xl^2 + 2*xl*yl))*L[{0, 0, -xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-2 - 4*yl - 4*xl*yl*(1 + yl) + 
        xl^5*(-2 + 5*yl) + xl^4*yl*(7 + 5*yl) + xl^2*(-2 + 3*yl - 4*yl^2) + 
        xl^3*(-2 + yl + 7*yl^2)) + 2*gVlC*gVuC*(1 + yl + xl^8*(-1 + 2*yl) + 
        xl*(-1 + 6*yl + 3*yl^2) + xl^7*(1 + 6*yl + 6*yl^2) + 
        xl^4*yl*(25 + 36*yl + 22*yl^2) + xl^2*(-4 + 11*yl + 12*yl^2 + 
          2*yl^3) + xl^6*(4 + 17*yl + 24*yl^2 + 4*yl^3) + 
        xl^3*(-1 + 6*yl + 36*yl^2 + 8*yl^3) + xl^5*(1 + 30*yl + 39*yl^2 + 
          16*yl^3)))*L[{0, 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3*yl*(1 + xl^2 + xl*yl)) + 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, 0, 0, -xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2 + gVlC*gVuC*(1 - xl + 3*xl^2 + xl^3)*
       (1 + xl^2 + 2*xl*yl))*L[{0, 0, 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 3*xl^3 + 2*xl*yl + 
        xl^2*(3 + 6*yl)) + gVlC*gVuC*(1 + 3*xl^7 + xl*(-1 + 2*yl) + 
        xl^6*(-3 + 6*yl) + xl^4*(11 - 44*yl - 12*yl^2) + 
        xl^5*(-11 + 2*yl - 4*yl^2) - xl^2*(9 + 10*yl + 4*yl^2) - 
        xl^3*(23 + 20*yl + 12*yl^2)))*L[{0, 0, 0, -yl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(-1 + 6*xl^3 - xl*(1 + 2*yl) + 
        6*xl^2*(1 + 2*yl)) + gVlC*gVuC*(-1 + xl + 6*xl^7 - 2*xl*yl + 
        4*xl^2*(-2 + yl)*yl + 6*xl^6*(-1 + 2*yl) + 
        4*xl^3*(-10 + 14*yl + 3*yl^2) + xl^5*(-7 + 34*yl + 4*yl^2) + 
        xl^4*(79 - 28*yl + 12*yl^2)))*L[{0, 0, 0, -(1/(xl*yl))}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 3*xl^3 + xl*(5 + 2*yl) + 
        xl^2*(-1 + 6*yl)) - gVlC*gVuC*(5 + 7*xl^7 + xl*(3 + 10*yl) + 
        xl^6*(17 + 14*yl) + 3*xl^3*(-1 + 4*yl + 4*yl^2) + 
        xl^2*(11 + 14*yl + 4*yl^2) + xl^5*(-7 + 26*yl + 4*yl^2) + 
        xl^4*(-1 - 12*yl + 12*yl^2)))*L[{0, 0, 0, -zl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(-1 + 6*xl^3 + xl*(13 - 2*yl) + 
        4*xl^2*(-2 + 3*yl)) + gVlC*gVuC*(5 - 2*xl^7 - 4*xl^6*(7 + yl) + 
        xl*(21 + 10*yl) + 12*xl^3*(2 - 2*yl + yl^2) + 
        xl^5*(29 - 10*yl + 4*yl^2) + xl^2*(-34 + 32*yl + 4*yl^2) + 
        xl^4*(17 + 60*yl + 12*yl^2)))*L[{0, 0, 0, -(1/(xl*zl))}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, 0, -xl^(-1), -xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, 0, -xl^(-1), xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, 0, -xl^(-1), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, 0, -xl^(-1), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{0, 0, xl^(-1), -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 - xl + 3*xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl))*
     L[{0, 0, xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, 0, xl^(-1), -(1/(xl*yl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{0, 0, xl^(-1), -(1/(xl*zl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, 0, -yl^(-1), -yl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{0, 0, -(1/(xl*yl)), -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (64*xl*(3*gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(-1 + 3*xl^5 - 2*yl + 2*yl^2 + xl^4*(-3 + 6*yl) + 
        6*xl^2*(6 - 2*yl + yl^2) + 2*xl^3*(-2 + 8*yl + yl^2) + 
        3*xl*(-5 + 8*yl + 2*yl^2)))*L[{0, 0, -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, 0, -(yl/xl), -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + xl^2*(2 + 4*yl) + 
        xl*(3 + 6*yl)) + gVlC*gVuC*(3 + 2*xl^7 + 8*xl^2*yl*(3 + yl) + 
        xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 8*xl^3*(5 + 4*yl + 3*yl^2) + 
        xl^5*(1 + 18*yl + 8*yl^2) + xl^4*(23 + 44*yl + 24*yl^2)))*
     L[{0, 0, -(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, 0, -(yl/xl), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
       (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
        2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*
     L[{0, 0, -zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{0, 0, -(1/(xl*zl)), -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (64*(3*gAlC*gAuC*xl*(-1 + xl^2)^2*(2 + xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(2 - xl^7 + 4*xl*(2 + yl) - xl^6*(13 + 2*yl) + 
        2*xl^5*(6 - 2*yl + yl^2) + xl^2*(-15 + 14*yl + 2*yl^2) + 
        2*xl^4*(5 + 14*yl + 3*yl^2) + xl^3*(13 - 8*yl + 6*yl^2)))*
     L[{0, 0, -(1/(xl*zl)), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, 0, -(zl/xl), -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 6*xl*yl + 
        4*xl^2*(1 + yl)) + gVlC*gVuC*(5 + 6*xl^7 + 4*xl^6*(1 + 3*yl) + 
        xl*(-3 + 10*yl) + 4*xl^3*(7 + 8*yl + 6*yl^2) + 
        xl^2*(2 + 24*yl + 8*yl^2) + xl^5*(-7 + 30*yl + 8*yl^2) + 
        xl^4*(29 + 20*yl + 24*yl^2)))*L[{0, 0, -(zl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, 0, -(zl/xl), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{0, -xl^(-1), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{0, -xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), -(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -xl^(-1), -(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{0, xl^(-1), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl))*
     L[{0, xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), 0, -(1/(xl*yl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{0, xl^(-1), 0, -(1/(xl*zl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (64*(8*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(3 + 14*xl - 8*xl^2 + 
        18*xl^3 + 5*xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{0, xl^(-1), xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), -(yl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{0, xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{0, xl^(-1), -(zl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(3*gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(3 + 6*xl^7 + 12*xl^3*yl*(2 + yl) + 
        6*xl^6*(-1 + 2*yl) + xl*(-3 + 6*yl) + 4*xl^2*(-2 + 2*yl + yl^2) + 
        3*xl^4*(17 - 4*yl + 4*yl^2) + xl^5*(-11 + 26*yl + 4*yl^2)))*
     L[{0, -yl^(-1), 0, -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (128*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2)))*L[{0, -yl^(-1), -yl^(-1), -yl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(1/(xl*yl)), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -(1/(xl*yl)), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*xl*(7*gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(-3 + 7*xl^5 - 6*yl + 4*yl^2 + 7*xl^4*(-1 + 2*yl) + 
        2*xl^3*(-5 + 18*yl + 2*yl^2) + 2*xl^2*(41 - 16*yl + 6*yl^2) + 
        xl*(-37 + 52*yl + 12*yl^2)))*L[{0, -(1/(xl*yl)), xl^(-1), xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(1/(xl*yl)), -(yl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(yl/xl), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(4 + 3*xl^3 + xl^2*(3 + 6*yl) + 
        xl*(4 + 8*yl)) + gVlC*gVuC*(4 + 3*xl^7 + xl^6*(-3 + 6*yl) + 
        xl*(-4 + 8*yl) + xl^5*(-2 + 20*yl + 8*yl^2) + 
        xl^2*(-3 + 26*yl + 8*yl^2) + xl^3*(43 + 28*yl + 24*yl^2) + 
        xl^4*(26 + 40*yl + 24*yl^2)))*L[{0, -(yl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(yl/xl), 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl*(-1 + 2*yl) + 2*xl^2*(1 + 6*yl + 2*yl^2) + 
        xl^5*(3 + 6*yl + 4*yl^2) + 2*xl^3*(11 + 8*yl + 6*yl^2) + 
        xl^4*(5 + 28*yl + 12*yl^2)))*L[{0, -(yl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(yl/xl), -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(3*gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(1 + xl - 2*xl^7 + 2*xl*yl - 4*xl^6*(5 + yl) + 
        2*xl^2*(-9 + 8*yl + 2*yl^2) + 4*xl^3*(8 + 2*yl + 3*yl^2) + 
        xl^5*(9 - 2*yl + 4*yl^2) + xl^4*(29 + 44*yl + 12*yl^2)))*
     L[{0, -zl^(-1), 0, -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (128*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2)))*L[{0, -zl^(-1), -zl^(-1), -zl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(1/(xl*zl)), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{0, -(1/(xl*zl)), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + 
   (32*(7*gAlC*gAuC*xl*(-1 + xl^2)^2*(2 + xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(4 - 3*xl^7 + 2*xl*(9 + 4*yl) - xl^6*(31 + 6*yl) + 
        4*xl^5*(7 - 3*yl + yl^2) + xl^2*(-35 + 30*yl + 4*yl^2) + 
        2*xl^4*(11 + 32*yl + 6*yl^2) + xl^3*(29 - 20*yl + 12*yl^2)))*
     L[{0, -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(1/(xl*zl)), -(zl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(zl/xl), 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(4 + 3*xl^3 + xl^2*(5 + 6*yl) + 
        xl*(2 + 8*yl)) + gVlC*gVuC*(4 + 5*xl^7 + xl*(-6 + 8*yl) + 
        xl^6*(1 + 10*yl) + 4*xl^5*(-2 + 7*yl + 2*yl^2) + 
        3*xl^3*(11 + 12*yl + 8*yl^2) + xl^2*(1 + 22*yl + 8*yl^2) + 
        xl^4*(34 + 24*yl + 24*yl^2)))*L[{0, -(zl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(zl/xl), 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(3 + 4*xl^7 + xl*(-1 + 6*yl) + xl^6*(6 + 8*yl) + 
        4*xl^2*(1 + 3*yl + yl^2) + xl^5*(-5 + 18*yl + 4*yl^2) + 
        2*xl^3*(5 + 8*yl + 6*yl^2) + xl^4*(11 + 4*yl + 12*yl^2)))*
     L[{0, -(zl/xl), xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(zl/xl), -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{-xl^(-1), 0, 0, -xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{-xl^(-1), 0, 0, xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (256*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{-xl^(-1), 0, xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, -(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), 0, -(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (256*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{-xl^(-1), -xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{-xl^(-1), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*yl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(yl/xl), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(yl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*zl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(zl/xl), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(zl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{xl^(-1), 0, 0, -xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*xl*(-1 + xl^2)^2 - gVlC*gVuC*(-2 - 5*xl + xl^2 + xl^3 + 
        xl^4)*(1 + xl^2 + 2*xl*yl))*L[{xl^(-1), 0, 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, 0, -(1/(xl*yl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), 0, 0, -(1/(xl*zl))}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (64*(8*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(5 + 18*xl - 8*xl^2 + 
        14*xl^3 + 3*xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{xl^(-1), 0, xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, -(yl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), 0, -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{xl^(-1), 0, -(zl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{xl^(-1), -xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{xl^(-1), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (384*gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*
     L[{xl^(-1), xl^(-1), xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*xl) - 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), -(1/(xl*zl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{xl^(-1), -(zl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{xl^(-1), -(zl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) - 
        2*xl^2*(-1 + 6*yl + 2*yl^2)))*L[{-yl^(-1), 0, 0, -yl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl) + 
   (64*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2)))*L[{-yl^(-1), 0, -yl^(-1), -yl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl) + 
   (128*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2)))*L[{-yl^(-1), -yl^(-1), 0, -yl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl) - 
   (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(5 + 2*yl + 2*yl^2)))*L[{-yl^(-1), -yl^(-1), -yl^(-1), 
       -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), 0, 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
      gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
        xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
        xl^4*(-1 + 16*yl + 6*yl^2)))*L[{-(1/(xl*yl)), 0, 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + xl^3 - 2*xl*(1 + 2*yl) + 
        xl^2*(1 + 2*yl)) + gVlC*gVuC*(-2 + xl^7 + xl*(2 - 4*yl) + 
        xl^6*(-1 + 2*yl) - 4*xl^5*(1 + yl^2) - 4*xl^4*(-3 + 10*yl + 3*yl^2) - 
        xl^2*(1 + 18*yl + 4*yl^2) - xl^3*(39 + 4*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), 0, xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), 0, -(yl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), -xl^(-1), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + xl*(2 + 4*yl) + 
        xl^2*(3 + 6*yl)) + gVlC*gVuC*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
        xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
        4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
        xl^3*(11 + 20*yl + 12*yl^2)))*L[{-(1/(xl*yl)), xl^(-1), xl^(-1), 
       xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), -(yl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), -(yl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), 0, 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(5 + 4*xl^3 + 5*xl*(1 + 2*yl) + 
        xl^2*(4 + 8*yl)) + gVlC*gVuC*(5 + 4*xl^7 + 5*xl*(-1 + 2*yl) + 
        xl^6*(-4 + 8*yl) + xl^5*(-5 + 22*yl + 8*yl^2) + 
        xl^2*(-6 + 28*yl + 8*yl^2) + xl^3*(46 + 24*yl + 24*yl^2) + 
        xl^4*(29 + 36*yl + 24*yl^2)))*L[{-(yl/xl), 0, 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), 0, 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + xl^2*(2 + 4*yl) + 
        xl*(3 + 6*yl)) + gVlC*gVuC*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + 
        xl*(-3 + 6*yl) + 4*xl^2*(-1 + 4*yl + yl^2) + 
        4*xl^3*(7 + 2*yl + 3*yl^2) + xl^5*(-3 + 10*yl + 4*yl^2) + 
        xl^4*(11 + 20*yl + 12*yl^2)))*L[{-(yl/xl), 0, xl^(-1), xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), 0, -(1/(xl*yl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), -xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + xl^2*(2 + 4*yl) + 
        xl*(3 + 6*yl)) + gVlC*gVuC*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + 
        xl*(-3 + 6*yl) + 4*xl^2*(-1 + 4*yl + yl^2) + 
        4*xl^3*(7 + 2*yl + 3*yl^2) + xl^5*(-3 + 10*yl + 4*yl^2) + 
        xl^4*(11 + 20*yl + 12*yl^2)))*L[{-(yl/xl), xl^(-1), xl^(-1), 
       xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), -(1/(xl*yl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), -(1/(xl*yl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) - 
      gVlC*gVuC*(5 + 5*xl^4 + 2*xl*(-4 + 5*yl) + 2*xl^3*(-4 + 5*yl) + 
        2*xl^2*(5 - 6*yl + 2*yl^2)))*L[{-zl^(-1), 0, 0, -zl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl) - 
   (64*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2)))*L[{-zl^(-1), 0, -zl^(-1), -zl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl) - 
   (128*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
        2*xl^2*(4 + yl^2)))*L[{-zl^(-1), -zl^(-1), 0, -zl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl) + 
   (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
      gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
        2*xl^2*(7 - 2*yl + 2*yl^2)))*L[{-zl^(-1), -zl^(-1), -zl^(-1), 
       -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), 0, 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
        xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
        xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*
     L[{-(1/(xl*zl)), 0, 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + xl^3 - 4*xl*(-1 + yl) + 
        xl^2*(-5 + 2*yl)) - gVlC*gVuC*(2 + 5*xl^7 + 4*xl*(-2 + yl) + 
        xl^6*(13 + 10*yl) + 2*xl^5*(-7 + 12*yl + 2*yl^2) + 
        4*xl^4*(3 - 2*yl + 3*yl^2) + xl^2*(13 + 6*yl + 4*yl^2) + 
        xl^3*(9 + 28*yl + 12*yl^2)))*L[{-(1/(xl*zl)), 0, xl^(-1), xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), 0, -(zl/xl), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), -xl^(-1), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + 4*xl*(1 + yl) + 
        xl^2*(1 + 6*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 
        4*xl^4*(5 + 6*yl + 3*yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + 
        xl^5*(2 + 8*yl + 4*yl^2) + xl^2*(-7 + 14*yl + 4*yl^2)))*
     L[{-(1/(xl*zl)), xl^(-1), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), -(zl/xl), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), -(zl/xl), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), 0, 0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(5 + 4*xl^3 + xl^2*(6 + 8*yl) + 
        xl*(3 + 10*yl)) + gVlC*gVuC*(3 + 4*xl^7 + 4*xl^2*yl*(5 + 2*yl) + 
        xl*(-9 + 6*yl) + xl^6*(-2 + 8*yl) + xl^5*(-9 + 26*yl + 8*yl^2) + 
        xl^4*(39 + 28*yl + 24*yl^2) + xl^3*(38 + 40*yl + 24*yl^2)))*
     L[{-(zl/xl), 0, 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), 0, 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 6*xl*yl + 
        4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
        xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
        3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
        xl^5*(-7 + 14*yl + 4*yl^2)))*L[{-(zl/xl), 0, xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), 0, -(1/(xl*zl)), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), -xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), xl^(-1), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 6*xl*yl + 
        4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
        xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
        3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
        xl^5*(-7 + 14*yl + 4*yl^2)))*L[{-(zl/xl), xl^(-1), xl^(-1), xl^(-1)}, 
      one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), -(1/(xl*zl)), 0, xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), -(1/(xl*zl)), xl^(-1), xl^(-1)}, one])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, -xl^(-1), -xl^(-1)}, one]*
     Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, -xl^(-1), xl^(-1)}, one]*
     Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -xl^(-1), -(1/(xl*yl))}, 
      one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -xl^(-1), -(1/(xl*zl))}, 
      one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{0, xl^(-1), -xl^(-1)}, one]*
     Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), -(1/(xl*yl))}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{0, xl^(-1), -(1/(xl*zl))}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(1/(xl*yl)), -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(yl/xl), -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{0, -(yl/xl), -(1/(xl*yl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(1/(xl*zl)), -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(zl/xl), -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{0, -(zl/xl), -(1/(xl*zl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
      gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
     L[{-xl^(-1), 0, -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), 0, -(1/(xl*yl))}, 
      one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), 0, -(1/(xl*zl))}, 
      one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*yl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(yl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
      gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
        xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
     L[{-xl^(-1), -(zl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
        4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*L[{xl^(-1), 0, -xl^(-1)}, one]*
     Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, -(1/(xl*yl))}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), 0, -(1/(xl*zl))}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
      gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
      gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
        xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
      gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
        xl^3*(2 + 6*yl)))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
      gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + 
        xl^2*(2 + 6*yl)))*L[{xl^(-1), -(zl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), 0, -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
        xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
        xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
        xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
     L[{-(1/(xl*yl)), -(yl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), 0, -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), 0, -(1/(xl*yl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
        xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
        xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
        xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
     L[{-(yl/xl), -(1/(xl*yl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), 0, -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
      gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
        2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
        xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
     L[{-(1/(xl*zl)), -(zl/xl), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), 0, -xl^(-1)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), 0, -(1/(xl*zl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) - 
   (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
      gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
        2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
        xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
     L[{-(zl/xl), -(1/(xl*zl)), xl^(-1)}, one]*Log[xl])/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
   (64*L[{xl^(-1), xl^(-1), xl^(-1)}, one]*(5*gAlC*gAuC*(-1 + xl^2)^2 - 
      2*gVlC*gVuC*(1 - 4*xl + xl^2)*(1 + xl^2 + 2*xl*yl) + 
      3*gVlC*gVuC*(1 + xl)^2*(1 + xl^2 + 2*xl*yl)*Log[xl]))/
    (cwC^2*swC^2*xl*(1 + xl)^2) + 
   (64*z3*(gAlC*gAuC*(1 + xl)^2*(3 + 2*xl - 7*xl^2 + 2*xl^3) + 
      2*gVlC*gVuC*xl*(3 - 2*xl + 3*xl^2)*(1 + xl^2 + 2*xl*yl) + 
      2*(gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*
         (1 + xl^2 + 2*xl*yl))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*
     (1 + xl)^3) + (64*L[{-xl^(-1), 0, xl^(-1)}, one]*
     (gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*
       (1 + xl^2 + 2*xl*yl) - (2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
   (32*L[{xl^(-1), 0, xl^(-1)}, one]*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 
      2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*(1 + xl^2 + 2*xl*yl) - 
      2*(3*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(2 + 7*xl - 3*xl^2 + 
          5*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
   (32*L[{0, xl^(-1), xl^(-1)}, one]*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
       (-2 - 7*yl + xl^5*(-2 + 5*yl) + xl^4*yl*(11 + 5*yl) - 
        xl*yl*(17 + 7*yl) + xl^2*(-2 + 4*yl - 17*yl^2) + 
        xl^3*(-2 - 12*yl + 11*yl^2)) - 2*gVlC*gVuC*(-1 + xl + xl^8 - 
        8*xl*yl - xl^7*(1 + 16*yl) + xl^6*(-4 + 6*yl - 54*yl^2) + 
        xl^2*(4 + 10*yl - 18*yl^2) + 8*xl^4*yl*(2 - 9*yl + 2*yl^2) + 
        xl^3*(1 - 20*yl + 24*yl^2 - 12*yl^3) - 
        xl^5*(1 + 52*yl - 24*yl^2 + 36*yl^3)) + 2*yl*(1 + xl^2 + xl*yl)*
       (3*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 5*xl - 3*xl^2 + 
          7*xl^3 + 2*xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*yl*(1 + xl^2 + xl*yl)) + 
   (16*L[{-(1/(xl*yl)), 0, xl^(-1)}, one]*
     (-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 2*xl*yl^2 - 
         2*(1 + yl) + xl^2*yl*(-3 + 2*yl))) - 
      gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
        2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
        2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2)) + 
      2*xl^2*yl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
     yl) - (16*L[{0, 0, -yl^(-1)}, one]*
     (-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(5*(-2 + yl) + xl*yl*(1 + 2*yl) + 
         2*xl^2*yl*(-1 + 3*yl) + 2*xl^3*(-5 + 4*yl))) - 
      gVlC*gVuC*(-5*(-2 + yl) + 2*xl^6*(-5 + 4*yl) + 2*xl^3*yl*(3 + 10*yl) - 
        2*xl*(5 + 6*yl + yl^2) + 2*xl^5*(5 + 3*yl + 3*yl^2) - 
        2*xl^2*(25 + 4*yl + 14*yl^2) + xl^4*(50 + 29*yl + 28*yl^2)) + 
      2*xl^2*yl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
     yl) + (16*L[{0, 0, -zl^(-1)}, one]*
     ((gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(3 + 2*xl^5 + xl^4*(6 - 4*yl) + 
          xl*(5 + yl) - 3*xl^3*(1 + 2*yl + 2*yl^2) - 
          xl^2*(1 + 11*yl + 2*yl^2)) + gVlC*gVuC*(3 - 2*xl^8 + xl*(-6 + yl) + 
          4*xl^7*(3 + yl) + xl^2*(19 - 44*yl - 2*yl^2) + 
          xl^6*(5 + 50*yl + 6*yl^2) - 4*xl^3*(18 - 11*yl + 7*yl^2) + 
          xl^4*(23 - 6*yl + 20*yl^2) + xl^5*(66 + 23*yl + 28*yl^2)))/
       (xl*(1 + xl^2 + xl*yl)) + 2*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
          2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*Log[xl]))/
    (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
   (16*L[{-(1/(xl*zl)), 0, xl^(-1)}, one]*
     (-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + xl^3*(-1 + 3*yl) + 
         xl*(1 + 4*yl - 2*yl^2) + xl^2*(3 - yl + 2*yl^2))) + 
      gVlC*gVuC*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
        xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
        xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
        xl^3*(23 - 6*yl + 20*yl^2)) + 2*(1 + xl^2 + xl*yl)*
       (gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3*
     (1 + xl^2 + xl*yl)) + (16*L[{0, -(1/(xl*zl)), xl^(-1)}, one]*
     (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
            xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
            xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
            3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
            xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
            2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
        ((1 + xl)^3*(1 + xl^2 + xl*yl))) - 
      (2*(-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + 2*xl^3 + 
           xl*(5 - 2*yl) + 4*xl^2*(-1 + yl)) - gVlC*gVuC*
          (1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 2*xl^5*(7 + 2*yl) + 
           2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl)))*Log[xl])/(xl*(1 + xl)^3) - 
      (4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(4 + yl^2)))*Log[xl])/xl))/(cwC^2*swC^2*(-1 + xl)^2) - 
   (16*L[{-(yl/xl), 0, xl^(-1)}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + xl*(3 - 2*yl)*yl + 
          2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + gVlC*gVuC*
         (-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
          2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))) + 
      4*(1 + xl)^3*yl*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3*yl) + (16*L[{-(zl/xl), 0, xl^(-1)}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
          2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*yl^2)) - 
        gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
          xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
          xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
          xl^4*(23 - 6*yl + 20*yl^2))) + 4*(1 + xl)^3*(1 + xl^2 + xl*yl)*
       (gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3*(1 + xl^2 + xl*yl)) + 
   (32*L[{0, -zl^(-1), -zl^(-1)}, one]*
     (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(4 + 3*xl^5 + 
            xl^4*(3 + yl) + xl*(2 + 6*yl) + xl^3*(3 + 3*yl - 2*yl^2) + 
            xl^2*(5 - 2*yl + 2*yl^2)) + gVlC*gVuC*(4 - 3*xl^8 - 
            xl^7*(-8 + yl) + xl*(-2 + 6*yl) + xl^3*(-20 + 37*yl - 4*yl^2) + 
            xl^2*(17 - 8*yl + 2*yl^2) + xl^6*(7 + 14*yl + 2*yl^2) + 
            2*xl^5*(7 + 15*yl + 2*yl^2) + xl^4*(23 - 6*yl + 20*yl^2))))/
        ((1 + xl)^3*(1 + xl^2 + xl*yl))) - 
      2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
          2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
     xl) + (16*L[{-zl^(-1), 0, -zl^(-1)}, one]*
     ((-(gAlC*gAuC*(1 + xl)^2*(7 + 7*xl^4 + xl^2*(6 - 10*yl) + 
           xl*(-2 + 7*yl) + xl^3*(-2 + 7*yl))) + 
        gVlC*gVuC*(7 + 7*xl^6 + xl^2*(21 - 42*yl) + xl^4*(21 - 42*yl) + 
          xl*(-10 + 7*yl) + xl^5*(-10 + 7*yl) + 
          xl^3*(-68 + 22*yl - 24*yl^2)))/((1 + xl)^2*(1 + xl^2 + xl*yl)) - 
      (2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
           2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl])/(-1 + xl)^2))/
    (cwC^2*swC^2*xl) + (128*L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one]*
     (((-(gVlC*gVuC*(2 + 2*xl^2 + xl*(-3 + yl))) + 
         gAlC*gAuC*(2 + 2*xl^2 + xl*(-1 + yl)))*(1 + xl^2 + xl*(-1 + yl)))/
       (1 + xl^2 + xl*yl) + ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
           2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl])/(-1 + xl)^2))/
    (cwC^2*swC^2*xl) + (16*L[{0, -(zl/xl), xl^(-1)}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
          2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*yl^2)) - 
        gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
          xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
          xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
          xl^4*(23 - 6*yl + 20*yl^2))) + 2*(1 + xl)^3*(1 + xl^2 + xl*yl)*
       (gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
          2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3*(1 + xl^2 + xl*yl)) + 
   (32*L[{0, -yl^(-1), -yl^(-1)}, one]*
     (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2*(-1 + yl) - 
            2*xl*(-1 + yl)*yl + xl^2*yl*(-1 + 2*yl) + xl^3*(-2 + 5*yl)) + 
          gVlC*gVuC*(2 - 2*yl + xl^6*(-2 + 5*yl) + 2*xl^3*yl*(3 + 10*yl) + 
            xl^2*(-10 + 7*yl - 4*yl^2) + 2*xl*(-1 + yl^2) + 
            2*xl^5*(1 - 3*yl + yl^2) + 2*xl^4*(5 + 7*yl + 2*yl^2))))/
        ((1 + xl)^3*yl)) + 2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
     xl) + (128*L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one]*
     (((1 + yl)*(gAlC*gAuC*(1 + xl^2 - xl*(1 + yl)) + 
         gVlC*gVuC*(1 + xl^2 - xl*(3 + yl))))/yl - 
      ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl])/(-1 + xl)^2))/
    (cwC^2*swC^2*xl) + (16*L[{-yl^(-1), 0, -yl^(-1)}, one]*
     (-((gAlC*gAuC*(1 + xl)^2*(-8 + xl*(8 - 10*yl) + 7*yl + 
           xl^2*(-8 + 7*yl)) + gVlC*gVuC*(-8 + 7*yl + xl*(8 + 6*yl) + 
           xl^3*(8 + 6*yl) + xl^4*(-8 + 7*yl) + xl^2*(32 + 22*yl + 24*yl^2)))/
        ((1 + xl)^2*yl)) + (2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
         gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
           2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl])/(-1 + xl)^2))/
    (cwC^2*swC^2*xl) - (16*L[{0, -(yl/xl), xl^(-1)}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + xl*(3 - 2*yl)*yl + 
          2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + gVlC*gVuC*
         (-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
          2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))) + 
      2*(1 + xl)^3*yl*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3*yl) + (16*L[{0, 0, -(1/(xl*yl))}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 2*xl*yl^2 - 
          2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + gVlC*gVuC*
         (xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
          2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))) + 
      8*xl^2*yl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(xl^5 + yl^2 + xl^4*(-1 + 2*yl) + xl^3*(-1 + 6*yl + yl^2) + 
          xl^2*(13 - 2*yl + 3*yl^2) + xl*(-4 + 10*yl + 3*yl^2)))*Log[xl]))/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3*yl) - 
   (16*L[{0, 0, -(1/(xl*zl))}, one]*
     ((-1 + xl)*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
          xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
          xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
          3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
          xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
          2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))) + 
      8*(1 + xl^2 + xl*yl)*(gAlC*gAuC*xl*(-1 + xl^2)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 - 4*xl^6 + 
          xl*(3 + 2*yl) + xl^5*(4 + yl^2) + xl^2*(-5 + 6*yl + yl^2) + 
          xl^3*(5 - 2*yl + 3*yl^2) + xl^4*(4 + 10*yl + 3*yl^2)))*Log[xl]))/
    (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3*(1 + xl^2 + xl*yl)) + 
   (32*L[{-(1/(xl*zl)), xl^(-1), xl^(-1)}, one]*
     (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
            xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
            xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
            3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
            xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
            2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
        (1 + xl^2 + xl*yl)) - 
      ((gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + 4*xl*(1 + yl) + 
           xl^2*(1 + 6*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl*yl + 
           xl^6*(-7 + 2*yl) + 4*xl^4*(5 + 6*yl + 3*yl^2) + 
           3*xl^3*(7 + 4*yl + 4*yl^2) + xl^5*(2 + 8*yl + 4*yl^2) + 
           xl^2*(-7 + 14*yl + 4*yl^2)))*Log[xl])/xl))/
    (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
   (32*L[{-(zl/xl), xl^(-1), xl^(-1)}, one]*
     (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
           2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*yl^2)) - 
         gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
           xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
           xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
           xl^4*(23 - 6*yl + 20*yl^2))))/(1 + xl^2 + xl*yl) - 
      (gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 6*xl*yl + 
          4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
          xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
          3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
          xl^5*(-7 + 14*yl + 4*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (16*L[{0, -(1/(xl*yl)), xl^(-1)}, one]*
     ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 2*xl*yl^2 - 
          2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + gVlC*gVuC*
         (xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
          2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))) + 
      2*yl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 4*xl^3 + 2*xl*yl + 
          xl^2*(4 + 8*yl)) + gVlC*gVuC*(1 + 4*xl^7 + xl*(-1 + 2*yl) + 
          xl^6*(-4 + 8*yl) + xl^2*(-2 + 4*yl + 4*yl^2) + 
          xl^5*(-5 + 22*yl + 4*yl^2) + 2*xl^3*(-3 + 16*yl + 6*yl^2) + 
          xl^4*(45 - 4*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3*yl) + (32*L[{-(1/(xl*yl)), xl^(-1), xl^(-1)}, one]*
     (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
           2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
         gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
           2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
           2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/yl + 
      (gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + xl*(2 + 4*yl) + 
          xl^2*(3 + 6*yl)) + gVlC*gVuC*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
          xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
          4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
          xl^3*(11 + 20*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + (32*L[{-(yl/xl), xl^(-1), xl^(-1)}, one]*
     (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + 
            xl*(3 - 2*yl)*yl + 2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + 
          gVlC*gVuC*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
            2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
            2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))))/yl) + 
      (gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + xl^2*(2 + 4*yl) + 
          xl*(3 + 6*yl)) + gVlC*gVuC*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + 
          xl*(-3 + 6*yl) + 4*xl^2*(-1 + 4*yl + yl^2) + 
          4*xl^3*(7 + 2*yl + 3*yl^2) + xl^5*(-3 + 10*yl + 4*yl^2) + 
          xl^4*(11 + 20*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*
     (1 + xl)^3) + 
   (16*z2*((4*(gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*(11 + 14*yl + 
           6*IPi*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + xl*(-1 + yl))*
            (1 + yl) + xl^6*(4 + yl) + xl^3*(127 + 84*yl - 43*yl^2) + 
           xl^5*(28 + 29*yl + yl^2) + xl*(41 + 55*yl + 14*yl^2) + 
           xl^4*(-80 - 42*yl + 29*yl^2) + xl^2*(-75 - 29*yl + 55*yl^2)) + 
         gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(13 + 10*yl + xl^5*(4 + yl) - 
           xl*(40 + 21*yl - 10*yl^2 + 6*IPi*(1 + yl)) + 
           xl^4*(12 + 22*yl + yl^2 + 6*IPi*(1 + yl)) + 
           xl^2*(59 + 32*yl - 21*yl^2 - 6*IPi*(-2 - yl + yl^2)) + 
           2*xl^3*(-18 - 10*yl + 11*yl^2 + 3*IPi*(-2 - yl + yl^2)))))/
       ((1 + xl^2 + xl*(-1 + yl))*(1 + yl)) - 
      144*(gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*
         (1 + xl^2 + 2*xl*yl))*z2 + 
      (gAlC*gAuC*(1 + xl)^2*(-27 + 22*xl + 32*xl^2 - 46*xl^3 + 19*xl^4) + 
        gVlC*gVuC*(-11 + 14*xl + 56*xl^2 - 62*xl^3 + 19*xl^4)*
         (1 + xl^2 + 2*xl*yl))*Log[xl] + 11*(gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl))*Log[xl]^2))/
    (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + L[{-xl^(-1), -xl^(-1)}, one]*
    ((-512*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
          4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*z2)/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (64*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{-xl^(-1), xl^(-1)}, one]*
    ((-256*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
          4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*z2)/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{xl^(-1), -xl^(-1)}, one]*
    ((-256*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
          4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*z2)/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{xl^(-1), -(1/(xl*yl))}, one]*
    ((128*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*z2)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{-yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (16*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3)) + 
   L[{xl^(-1), -(1/(xl*zl))}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*z2)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*L[{-zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (16*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3)) + 
   L[{-xl^(-1), -(1/(xl*yl))}, one]*
    ((128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*z2)/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-yl^(-1), -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*Log[xl]^2)/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{-xl^(-1), -(1/(xl*zl))}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*z2)/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*Log[xl]^2)/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{-(1/(xl*yl)), -xl^(-1)}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3)) + 
   L[{-(yl/xl), -(1/(xl*yl))}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3)) + 
   L[{-(yl/xl), -xl^(-1)}, one]*
    ((128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3)) + 
   L[{-(1/(xl*zl)), -xl^(-1)}, one]*
    ((128*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3)) + 
   L[{-(zl/xl), -xl^(-1)}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + 
          xl*(3 + 2*yl)) + gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
          xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
          4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
          xl^4*(15 + 20*yl + 12*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + 
          xl*(3 + 2*yl)) + gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
          xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
          4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
          xl^4*(15 + 20*yl + 12*yl^2)))*Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3)) + L[{-(zl/xl), -(1/(xl*zl))}, one]*
    ((128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       Log[xl]^2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3)) + 
   (8*((408*gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*z2^2)/5 + 
      (18*(4 + IPi)*(-1 + xl)^2*(gAlC*gAuC*(1 + xl)^2 + 
         gVlC*gVuC*(1 + xl^2 + 2*xl*yl))*Log[xl])/(1 + xl)^2 - 
      (108*(-1 + xl)^2*(gAlC*gAuC*(1 + xl)^2 + gVlC*gVuC*
          (1 + xl^2 + 2*xl*yl))*z2*Log[xl])/(1 + xl)^2 + 
      (3*(gAlC*gAuC*(-1 + xl^2)^2*(-12 + (17 + 6*IPi)*xl + 3*xl^2) + 
         gVlC*gVuC*(12 + 53*xl - 43*xl^2 + 31*xl^3 + 3*xl^4 + 
           6*IPi*(1 + 3*xl - xl^2 + xl^3))*(1 + xl^2 + 2*xl*yl))*Log[xl]^2)/
       ((-1 + xl)*(1 + xl)^3) - (108*(gAlC*gAuC*xl*(-1 + xl^2)^2 + 
         gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl))*z2*
        Log[xl]^2)/((-1 + xl)*(1 + xl)^3) + 
      (2*(gAlC*gAuC*(1 + xl)^2*(-3 - 2*xl + 8*xl^2 - 4*xl^3 + xl^4) + 
         gVlC*gVuC*(1 - 4*xl + 14*xl^2 - 8*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
        Log[xl]^3)/((-1 + xl)*(1 + xl)^3) - 
      ((gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*
          (1 + xl^2 + 2*xl*yl))*Log[xl]^4)/((-1 + xl)*(1 + xl)^3)))/
    (3*cwC^2*swC^2*xl) + L[{0, -xl^(-1)}, one]*
    ((-32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*Log[xl]*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 
        2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*(1 + xl^2 + 2*xl*yl) - 
        (2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
            4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{-xl^(-1)}, one]*((-128*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       z3)/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, 0, -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -yl^(-1), -yl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -zl^(-1), -zl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -yl^(-1)}, one]*
       Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{0, -zl^(-1)}, one]*
       Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (128*z2*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 
        2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*(1 + xl^2 + 2*xl*yl) - 
        2*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
            4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (16*Log[xl]^2*(-3*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2) + 
          2*gVlC*gVuC*(1 + 10*xl^2 + xl^4)*(1 + xl^2 + 2*xl*yl)) + 
        4*(2*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 4*xl - 2*xl^2 + 
            4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
      (3*cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + L[{-(yl/xl), xl^(-1)}, one]*
    ((128*(gAlC*gAuC*(-1 + xl)^3*(1 + xl)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(-1 + xl + xl^7 - 2*xl*yl + xl^6*(-1 + 2*yl) + 
          xl^2*(3 - 2*yl + 2*yl^2) + xl^5*(1 + 10*yl + 2*yl^2) + 
          xl^4*(23 + 6*yl^2) + xl^3*(-11 + 24*yl + 6*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*Log[xl]*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + xl*(3 - 2*yl)*yl + 
          2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + gVlC*gVuC*
         (-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
          2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2)) + 
        yl*(-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl)) + 
          gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
            xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
       yl)) + L[{-(zl/xl), xl^(-1)}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl)^3*(1 + xl)^2*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gVlC*gVuC*(3 + xl^7 + xl^6*(-5 + 2*yl) + xl*(9 + 6*yl) + 
          xl^5*(9 + 2*yl + 2*yl^2) + xl^2*(-9 + 14*yl + 2*yl^2) + 
          xl^3*(5 - 8*yl + 6*yl^2) + xl^4*(3 + 16*yl + 6*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*Log[xl]*((-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
             2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*
                yl^2))) + gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
            xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
            xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
            xl^4*(23 - 6*yl + 20*yl^2)))/(1 + xl^2 + xl*yl) + 
        (gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
          gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
            xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*Log[xl]))/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3)) + 
   L[{-(zl/xl)}, one]*
    ((64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*xl*(-6 + xl^6 + xl^5*(1 + 2*yl) + 
          2*xl^4*(-3 + 4*yl + yl^2) + xl*(3 + 2*yl + 2*yl^2) + 
          2*xl^3*(6 + 2*yl + 3*yl^2) + xl^2*(11 + 16*yl + 6*yl^2)))*
       L[{0, 0, -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
          xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*L[{0, -zl^(-1), -zl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(-1 + 2*xl^3 + xl*(5 - 2*yl) + 
          4*xl^2*(-1 + yl)) + gVlC*gVuC*(5 + 2*xl^7 + 4*xl^6*(-2 + yl) + 
          xl*(13 + 10*yl) + 2*xl^2*(-7 + 12*yl + 2*yl^2) + 
          4*xl^3*(3 - 2*yl + 3*yl^2) + xl^5*(13 + 6*yl + 4*yl^2) + 
          xl^4*(9 + 28*yl + 12*yl^2)))*L[{-zl^(-1), 0, -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl) + (16*L[{0, -zl^(-1)}, one]*
       ((-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 2*xl^4*yl + 
             xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*yl^2))) + 
          gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
            xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
            xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
            xl^4*(23 - 6*yl + 20*yl^2)))/(1 + xl^2 + xl*yl) - 
        2*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
          gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
            xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*Log[xl]))/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*L[{-zl^(-1), -zl^(-1)}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
             2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 2*
                yl^2)) - gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
             xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
             xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
             xl^4*(23 - 6*yl + 20*yl^2))))/((1 + xl)^3*(1 + xl^2 + xl*yl)) - 
        4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
          gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl)) + 
   L[{-(1/(xl*yl)), xl^(-1)}, one]*
    ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + xl*(-1 + 2*yl) + 
          xl^6*(-2 + 4*yl) + 2*xl^2*(-1 + 2*yl + yl^2) + 
          xl^5*(-3 + 10*yl + 2*yl^2) + 2*xl^3*(1 + 6*yl + 3*yl^2) + 
          xl^4*(19 + 6*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*Log[xl]*(-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
             (xl^3*(-2 + yl) - 2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 
                2*yl)) + gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 
              2*xl^5*(1 + yl)^2 + 2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 
                12*yl^2) + 2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 
                6*yl^2))))/((1 + xl)^3*yl)) - 
        2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
          gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl)) + 
   L[{-(yl/xl)}, one]*
    ((-64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + xl^6*(-1 + 2*yl) + 
          xl*(-2 + 4*yl) + 2*xl^5*(-1 + 2*yl + yl^2) + 
          xl^2*(-3 + 10*yl + 2*yl^2) + 2*xl^4*(1 + 6*yl + 3*yl^2) + 
          xl^3*(19 + 6*yl^2)))*L[{0, 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{0, -yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(-1 + 2*xl^3 - xl*(1 + 2*yl) + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(-1 + xl + 2*xl^7 - 2*xl*yl + 
          xl^6*(-2 + 4*yl) + 4*xl^2*(1 + yl^2) + 
          4*xl^3*(-3 + 10*yl + 3*yl^2) + xl^5*(1 + 18*yl + 4*yl^2) + 
          xl^4*(39 + 4*yl + 12*yl^2)))*L[{-yl^(-1), 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl) + (16*L[{0, -yl^(-1)}, one]*
       (gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + xl*(3 - 2*yl)*yl + 
          2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + gVlC*gVuC*
         (-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
          2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2)) + 
        2*yl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
          gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
            xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
       yl) + (32*L[{-yl^(-1), -yl^(-1)}, one]*
       (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + 
              xl*(3 - 2*yl)*yl + 2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + 
            gVlC*gVuC*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
              2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
              2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))))/
          ((1 + xl)^3*yl)) + 4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
          gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl)) + 
   L[{-(1/(xl*zl)), xl^(-1)}, one]*
    ((128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(1 + xl - 6*xl^6 + 2*xl*yl + 2*xl^2*(-3 + 4*yl + yl^2) + 
          xl^5*(3 + 2*yl + 2*yl^2) + 2*xl^3*(6 + 2*yl + 3*yl^2) + 
          xl^4*(11 + 16*yl + 6*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + 
     (16*Log[xl]*(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (xl^4 - 2*yl + xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         ((1 + xl)^3*(1 + xl^2 + xl*yl)) + 
        (2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2)))*Log[xl])/xl))/(cwC^2*swC^2*(-1 + xl)^2)) + 
   L[{0, -(1/(xl*zl))}, one]*
    ((256*(gAlC*gAuC*xl*(-1 + xl^2)^2*(2 + xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 - 4*xl^6 + xl*(3 + 2*yl) + xl^5*(4 + yl^2) + 
          xl^2*(-5 + 6*yl + yl^2) + xl^3*(5 - 2*yl + 3*yl^2) + 
          xl^4*(4 + 10*yl + 3*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 4*xl^3 + 
          xl*(7 + 2*yl) + xl^2*(-2 + 8*yl)) + gVlC*gVuC*
         (3 - 14*xl^6 + xl*(7 + 6*yl) + 4*xl^2*(-4 + 5*yl + yl^2) + 
          xl^5*(11 + 2*yl + 4*yl^2) + 2*xl^3*(11 + 6*yl^2) + 
          xl^4*(19 + 36*yl + 12*yl^2)))*L[{-zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*Log[xl]*(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (xl^4 - 2*yl + xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         (1 + xl^2 + xl*yl) + ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (-1 + 2*xl^3 + xl*(5 - 2*yl) + 4*xl^2*(-1 + yl)) - 
           gVlC*gVuC*(1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 
             2*xl^5*(7 + 2*yl) + 2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl)))*
          Log[xl])/xl + (2*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + 
             xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 
             6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
             xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*Log[xl])/xl))/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3)) + L[{-(1/(xl*zl))}, one]*
    ((-64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*z3)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (96*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*L[{0, 0, -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
          xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
          xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*
       L[{0, -zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + xl^3 - 
          4*xl*(-1 + yl) + xl^2*(-5 + 2*yl)) - gVlC*gVuC*
         (2 + 5*xl^7 + 4*xl*(-2 + yl) + xl^6*(13 + 10*yl) + 
          2*xl^5*(-7 + 12*yl + 2*yl^2) + 4*xl^4*(3 - 2*yl + 3*yl^2) + 
          xl^2*(13 + 6*yl + 4*yl^2) + xl^3*(9 + 28*yl + 12*yl^2)))*
       L[{-zl^(-1), 0, -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl) + (32*L[{-zl^(-1), -zl^(-1)}, one]*
       (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
              xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + xl^2*(3 - yl + 
                2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
              xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
              xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
              xl^3*(23 - 6*yl + 20*yl^2))))/((1 + xl)^3*
           (1 + xl^2 + xl*yl))) - 
        (4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2)))*Log[xl])/xl))/(cwC^2*swC^2*(-1 + xl)^2) + 
     (8*Log[xl]^2*((-3*(-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (xl^4 - 2*yl + xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         (1 + xl^2 + xl*yl) - (4*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + 
             xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 
             6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
             xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*Log[xl])/xl))/
      (3*cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
     (64*z2*(-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
              xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + xl^2*(3 - yl + 
                2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 3*xl^6*(2 + yl) + 
              xl^2*(-18 + 29*yl - 12*yl^2) + xl*(5 - 14*yl + 2*yl^2) + 
              xl^5*(19 + 20*yl + 2*yl^2) + 2*xl^4*(6 + 19*yl + 6*yl^2) + 
              xl^3*(23 - 6*yl + 20*yl^2))))/(1 + xl^2 + xl*yl)) - 
        (2*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
           gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 6*xl^3*(1 + yl)^2 + 
             xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
             xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*Log[xl])/xl))/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
     (16*L[{0, -zl^(-1)}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
             xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         (1 + xl^2 + xl*yl) + (4*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + 
             xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 
             6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
             xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*Log[xl])/xl))/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3)) + L[{-(1/(xl*yl))}, one]*
    ((64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*z3)/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (96*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{0, 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
        gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
          xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
          xl^4*(-1 + 16*yl + 6*yl^2)))*L[{0, -yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + xl^3 - 2*xl*(1 + 2*yl) + 
          xl^2*(1 + 2*yl)) + gVlC*gVuC*(-2 + xl^7 + xl*(2 - 4*yl) + 
          xl^6*(-1 + 2*yl) - 4*xl^5*(1 + yl^2) - 
          4*xl^4*(-3 + 10*yl + 3*yl^2) - xl^2*(1 + 18*yl + 4*yl^2) - 
          xl^3*(39 + 4*yl + 12*yl^2)))*L[{-yl^(-1), 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (256*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
          2*xl^2*(4 + yl^2)))*L[{-yl^(-1), -yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl) + (32*L[{-yl^(-1), -yl^(-1)}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
             2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
           gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
             2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
             2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/
         ((1 + xl)^3*yl) + 4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
          gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
            2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl) + 
     (16*L[{0, -yl^(-1)}, one]*
       (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
              2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
            gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
              2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
              2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/yl) - 
        4*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
          gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
            xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
            xl^4*(-1 + 16*yl + 6*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3) + 
     (64*z2*(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
             2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
           gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
             2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
             2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/yl + 
        2*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
          gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
            xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
            xl^4*(-1 + 16*yl + 6*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3) + 
     (8*Log[xl]^2*((3*(-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (xl^3*(-2 + yl) - 2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
           gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
             2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
             2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/yl + 
        4*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
          gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
            xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
            xl^4*(-1 + 16*yl + 6*yl^2)))*Log[xl]))/(3*cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3)) + L[{0, -(1/(xl*yl))}, one]*
    ((-256*xl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(xl^5 + yl^2 + xl^4*(-1 + 2*yl) + xl^3*(-1 + 6*yl + yl^2) + 
          xl^2*(13 - 2*yl + 3*yl^2) + xl*(-4 + 10*yl + 3*yl^2)))*z2)/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 4*xl^3 + 2*xl*yl + 
          xl^2*(4 + 8*yl)) + gVlC*gVuC*(1 + 4*xl^7 + xl*(-1 + 2*yl) + 
          xl^6*(-4 + 8*yl) + xl^2*(-2 + 4*yl + 4*yl^2) + 
          xl^5*(-5 + 22*yl + 4*yl^2) + 2*xl^3*(-3 + 16*yl + 6*yl^2) + 
          xl^4*(45 - 4*yl + 12*yl^2)))*L[{-yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (16*Log[xl]*((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
           (xl^3*(-2 + yl) - 2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
          gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
            2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
            2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))) + 
        yl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
            xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
            xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
            xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
         Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3*yl)) + 
   L[{0, xl^(-1)}, one]*((-32*(6*gAlC*gAuC*xl*(-1 + xl^2)^2 - 
        gVlC*gVuC*(-7 - 20*xl + 6*xl^2 - 4*xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*
       z2)/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{0, -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 
          2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{0, -zl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 5*xl^3 + 2*xl*yl + 
          5*xl^2*(1 + 2*yl)) + gVlC*gVuC*(1 + 5*xl^7 + xl*(-1 + 2*yl) + 
          5*xl^6*(-1 + 2*yl) + xl^2*(-3 + 2*yl + 4*yl^2) + 
          xl^5*(-7 + 26*yl + 4*yl^2) + xl^4*(55 - 12*yl + 12*yl^2) + 
          xl^3*(-13 + 36*yl + 12*yl^2)))*L[{-yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 5*xl^3 + xl*(9 + 2*yl) + 
          xl^2*(-3 + 10*yl)) + gVlC*gVuC*(3 - xl^7 - xl^6*(19 + 2*yl) + 
          xl*(9 + 6*yl) + xl^5*(15 - 2*yl + 4*yl^2) + 
          xl^2*(-21 + 22*yl + 4*yl^2) + xl^3*(25 - 4*yl + 12*yl^2) + 
          xl^4*(21 + 44*yl + 12*yl^2)))*L[{-zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (16*((15*gAlC*gAuC*(-1 + xl^2)^2 - gVlC*gVuC*(9 + 22*xl + 9*xl^2 + 
            6*IPi*(1 + xl)^2)*(1 + xl^2 + 2*xl*yl))/(1 + xl)^2 - 
        (2*(gAlC*gAuC*(-1 + xl^2)^2*(-12 + (17 + 6*IPi)*xl + 3*xl^2) + 
           gVlC*gVuC*(12 + 53*xl - 43*xl^2 + 31*xl^3 + 3*xl^4 + 
             6*IPi*(1 + 3*xl - xl^2 + xl^3))*(1 + xl^2 + 2*xl*yl)))/
         ((-1 + xl)*(1 + xl)^3) + 36*gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*z2 + 
        (72*(gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*
            (1 + xl^2 + 2*xl*yl))*z2)/((-1 + xl)*(1 + xl)^3) + 
        (2*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + 3*xl^2) + 2*gVlC*gVuC*
            (1 - 2*xl + 5*xl^2 + 2*xl^3)*(1 + xl^2 + 2*xl*yl))*Log[xl])/
         ((-1 + xl)*(1 + xl)^3) + 
        (2*(-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl^5 + 6*yl - 8*xl^4*yl + 
              6*xl*yl*(1 + yl) + xl^3*(1 + 6*yl - 8*yl^2) + xl^2*(1 - 2*yl + 
                6*yl^2))) + gVlC*gVuC*(1 + xl^8*(-1 + yl) - yl + 
             xl*(-1 + 12*yl - 3*yl^2) - 8*xl^4*yl*(2 - 9*yl + 2*yl^2) + 
             xl^7*(1 + 12*yl + 3*yl^2) - 2*xl^2*(2 + 6*yl - 15*yl^2 + yl^3) + 
             2*xl^6*(2 - 2*yl + 21*yl^2 + yl^3) + xl^3*(-1 + 24*yl - 27*
                yl^2 + 20*yl^3) + xl^5*(1 + 48*yl - 21*yl^2 + 28*yl^3)))*
          Log[xl])/((-1 + xl)*(1 + xl)^3*yl*(1 + xl^2 + xl*yl))))/
      (cwC^2*swC^2*xl)) + L[{xl^(-1), xl^(-1)}, one]*
    ((-64*(4*gAlC*gAuC*xl*(-1 + xl^2)^2 + gVlC*gVuC*(-9 - 14*xl - 4*xl^2 + 
          30*xl^3 + 13*xl^4)*(1 + xl^2 + 2*xl*yl))*z2)/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (192*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*L[{-yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*xl) - (192*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*L[{-zl^(-1), -zl^(-1)}, one])/
      (cwC^2*swC^2*xl) + 
     (32*((15*gAlC*gAuC*(-1 + xl^2)^2 - gVlC*gVuC*(9 + 22*xl + 9*xl^2 + 
            6*IPi*(1 + xl)^2)*(1 + xl^2 + 2*xl*yl))/(1 + xl)^2 + 
        36*gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*z2 + 
        ((5*gAlC*gAuC*(-1 + xl^2)^2 - 2*gVlC*gVuC*(1 - 4*xl + xl^2)*
            (1 + xl^2 + 2*xl*yl))*Log[xl])/(1 + xl)^2 + 
        ((-(gAlC*gAuC*xl*(-1 + xl^2)^2) + gVlC*gVuC*(-2 - 5*xl + xl^2 + 
             xl^3 + xl^4)*(1 + xl^2 + 2*xl*yl))*Log[xl]^2)/
         ((-1 + xl)*(1 + xl)^3)))/(cwC^2*swC^2*xl)) + 
   L[{0, -zl^(-1)}, one]*
    ((-16*(gAlC*gAuC*(-1 + xl^2)^2*(15 + 7*xl^3 + xl^2*(23 + 14*yl) + 
          xl*(-1 + 30*yl)) + gVlC*gVuC*(1 + 9*xl^7 + xl*(-45 + 2*yl) + 
          xl^6*(11 + 18*yl) + xl^2*(25 + 18*yl + 16*yl^2) + 
          xl^5*(-47 + 66*yl + 16*yl^2) + xl^4*(91 + 28*yl + 48*yl^2) + 
          xl^3*(83 + 124*yl + 48*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + 
          xl*(3 + 2*yl)) + gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
          xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
          4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
          xl^4*(15 + 20*yl + 12*yl^2)))*L[{0, -(1/(xl*zl))}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl^3 + xl^2*(5 + 2*yl) + 
          xl*(-1 + 6*yl)) + gVlC*gVuC*(1 + 3*xl^7 + xl*(-9 + 2*yl) + 
          xl^6*(5 + 6*yl) + xl^2*(7 + 6*yl + 4*yl^2) + 
          xl^5*(-11 + 18*yl + 4*yl^2) + xl^4*(19 + 4*yl + 12*yl^2) + 
          xl^3*(17 + 28*yl + 12*yl^2)))*L[{0, -(zl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(1/(xl*zl))}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(zl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*L[{xl^(-1), -(1/(xl*zl))}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
          xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*L[{xl^(-1), -(zl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*L[{-(1/(xl*zl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       L[{-(1/(xl*zl)), -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 
          2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{-(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{-(zl/xl), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + 
     (16*(-((gAlC*gAuC*(1 + xl)^2*(3*IPi*(1 + xl^6 + xl*(-1 + 4*yl) + xl^5*
                (-1 + 4*yl) + xl^2*(3 - 3*yl + 5*yl^2) + xl^4*(3 - 3*yl + 
                 5*yl^2) + 2*xl^3*(-1 + 4*yl - yl^2 + yl^3)) + 
             2*(6 + 6*xl^6 + 6*xl*(-2 + 3*yl) + 6*xl^5*(-2 + 3*yl) + xl^2*
                (23 - 25*yl + 18*yl^2) + xl^4*(23 - 25*yl + 18*yl^2) + xl^3*
                (-29 + 36*yl - 13*yl^2 + 6*yl^3))) - gVlC*gVuC*
            (3*IPi*(1 + xl)^2*(1 + xl + xl^6 + 4*xl*yl + xl^5*(1 + 4*yl) + 
               xl^2*(1 + yl + 5*yl^2) + xl^4*(1 + yl + 5*yl^2) + 2*xl^3*
                (1 + 3*yl + yl^3)) + 2*(6 + 6*xl^8 + 6*xl*(1 + 3*yl) + 6*xl^7*
                (1 + 3*yl) + xl^2*(13 + 27*yl + 18*yl^2) + xl^6*(13 + 27*yl + 
                 18*yl^2) + xl^3*(29 + 12*yl + 37*yl^2 + 6*yl^3) + xl^5*
                (29 + 12*yl + 37*yl^2 + 6*yl^3) + 2*xl^4*(-8 + 35*yl + 
                 5*yl^2 + 8*yl^3))))/((1 + xl)^2*(1 + xl^2 + xl*(-1 + yl))*
           (1 + xl^2 + xl*yl))) + 18*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
          gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*z2 - 
        ((gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(4 + 3*xl^5 + xl^4*(3 + yl) + 
             xl*(2 + 6*yl) + xl^3*(3 + 3*yl - 2*yl^2) + 
             xl^2*(5 - 2*yl + 2*yl^2)) + gVlC*gVuC*(4 - 3*xl^8 - 
             xl^7*(-8 + yl) + xl*(-2 + 6*yl) + xl^3*(-20 + 37*yl - 4*yl^2) + 
             xl^2*(17 - 8*yl + 2*yl^2) + xl^6*(7 + 14*yl + 2*yl^2) + 
             2*xl^5*(7 + 15*yl + 2*yl^2) + xl^4*(23 - 6*yl + 20*yl^2)))*
          Log[xl])/((-1 + xl)*(1 + xl)^3*(1 + xl^2 + xl*yl)) - 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
             2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl]^2)/(-1 + xl)^2))/
      (cwC^2*swC^2*xl)) + L[{-zl^(-1), -zl^(-1)}, one]*
    ((32*(17*gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^4 + 2*xl*(16 + yl) + 2*xl^3*(16 + yl) - 
          2*xl^2*(41 + 18*yl + 8*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + 4*xl*(1 + yl) + 
          xl^2*(1 + 6*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl*yl + 
          xl^6*(-7 + 2*yl) + 4*xl^4*(5 + 6*yl + 3*yl^2) + 
          3*xl^3*(7 + 4*yl + 4*yl^2) + xl^5*(2 + 8*yl + 4*yl^2) + 
          xl^2*(-7 + 14*yl + 4*yl^2)))*L[{-(1/(xl*zl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       L[{-(1/(xl*zl)), -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 
          6*xl*yl + 4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
          xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
          3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
          xl^5*(-7 + 14*yl + 4*yl^2)))*L[{-(zl/xl), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{-(zl/xl), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + 
     (32*((3*gAlC*gAuC*(1 + xl)^2*(4 + 4*xl^4 + xl*(-4 + 8*yl) + 
            xl^3*(-4 + 8*yl) + xl^2*(9 - 3*yl + 4*yl^2) + 
            IPi*(1 + xl^4 + 3*xl*yl + 3*xl^3*yl + 2*xl^2*(1 + yl^2))) - 
          gVlC*gVuC*(12 + 12*xl^6 + 24*xl*(1 + yl) + 24*xl^5*(1 + yl) + 
            xl^2*(33 + 55*yl + 12*yl^2) + xl^4*(33 + 55*yl + 12*yl^2) + 
            xl^3*(66 + 42*yl + 28*yl^2) + 3*IPi*(1 + xl)^2*
             (1 + xl^4 + xl*(2 + 3*yl) + xl^3*(2 + 3*yl) + 2*xl^2*(1 + yl + 
                yl^2))))/((1 + xl)^2*(1 + xl^2 + xl*yl)) - 
        18*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
            2*xl*(1 + yl)))*z2 + 
        (2*(-(gVlC*gVuC*(2 + 2*xl^2 + xl*(-3 + yl))) + 
           gAlC*gAuC*(2 + 2*xl^2 + xl*(-1 + yl)))*(1 + xl^2 + xl*(-1 + yl))*
          Log[xl])/(1 + xl^2 + xl*yl) + 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
             2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl]^2)/(-1 + xl)^2))/
      (cwC^2*swC^2*xl)) + L[{-yl^(-1), -yl^(-1)}, one]*
    ((-32*(17*gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
        gVlC*gVuC*(17 + 17*xl^4 + 34*xl*(-2 + yl) + 34*xl^3*(-2 + yl) + 
          2*xl^2*(59 - 18*yl + 8*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + xl*(2 + 4*yl) + 
          xl^2*(3 + 6*yl)) + gVlC*gVuC*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
          xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
          4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
          xl^3*(11 + 20*yl + 12*yl^2)))*L[{-(1/(xl*yl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{-(1/(xl*yl)), -(yl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + 
          xl^2*(2 + 4*yl) + xl*(3 + 6*yl)) + gVlC*gVuC*
         (3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
          4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
          xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2)))*
       L[{-(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       L[{-(yl/xl), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + 
     (32*(-((3*gAlC*gAuC*(1 + xl)^2*(-1 + IPi*yl + xl^2*(-1 + IPi*yl) + 
             xl*(1 + 3*yl + 2*(2 + IPi)*yl^2)) + gVlC*gVuC*(-3 + 3*IPi*yl + 
             3*xl^4*(-1 + IPi*yl) + xl*(3 + yl + 6*(2 + IPi)*yl^2) + 
             xl^3*(3 + yl + 6*(2 + IPi)*yl^2) + 2*xl^2*(6 - 3*(-1 + IPi)*yl + 
               2*(7 + 3*IPi)*yl^2)))/((1 + xl)^2*yl)) + 
        18*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*z2 + 
        (2*(1 + yl)*(gAlC*gAuC*(1 + xl^2 - xl*(1 + yl)) + 
           gVlC*gVuC*(1 + xl^2 - xl*(3 + yl)))*Log[xl])/yl - 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl]^2)/(-1 + xl)^2))/
      (cwC^2*swC^2*xl)) + L[{0, -yl^(-1)}, one]*
    ((16*(gAlC*gAuC*(-1 + xl^2)^2*(15 + 7*xl^3 + 15*xl*(1 + 2*yl) + 
          7*xl^2*(1 + 2*yl)) + gVlC*gVuC*(15 + 7*xl^7 + 15*xl*(-1 + 2*yl) + 
          7*xl^6*(-1 + 2*yl) + xl^5*(-13 + 30*yl + 16*yl^2) + 
          xl^2*(-21 + 78*yl + 16*yl^2) + xl^3*(149 + 4*yl + 48*yl^2) + 
          xl^4*(13 + 100*yl + 48*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{0, -xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       L[{0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(3 + 6*yl)) + gVlC*gVuC*(3 + xl^7 + xl^6*(-1 + 2*yl) + 
          xl*(-3 + 6*yl) + xl^5*(-1 + 6*yl + 4*yl^2) + 
          xl^2*(-3 + 18*yl + 4*yl^2) + xl^3*(35 + 4*yl + 12*yl^2) + 
          xl^4*(1 + 28*yl + 12*yl^2)))*L[{0, -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(1/(xl*yl))}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl))}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{-(1/(xl*yl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{-(1/(xl*yl)), -(yl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{-(yl/xl), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       L[{-(yl/xl), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + 
     (16*((gAlC*gAuC*(1 + xl)^2*(-10 + (2 + 3*IPi)*yl + 3*IPi*yl^2 + 
            xl^2*(-10 + (2 + 3*IPi)*yl + 3*IPi*yl^2) + 
            2*xl*(5 + (13 + 3*IPi)*yl^2 + 3*(2 + IPi)*yl^3)) + 
          gVlC*gVuC*(-10 + (2 + 3*IPi)*yl + 3*IPi*yl^2 + 
            xl^4*(-10 + (2 + 3*IPi)*yl + 3*IPi*yl^2) + 2*xl*(1 + yl)*
             (5 + 5*yl + 3*(2 + IPi)*yl^2) + 2*xl^3*(1 + yl)*
             (5 + 5*yl + 3*(2 + IPi)*yl^2) + 2*xl^2*(20 - 3*(-6 + IPi)*yl + 
              (26 + 3*IPi)*yl^2 + 2*(8 + 3*IPi)*yl^3)))/
         ((1 + xl)^2*yl*(1 + yl)) - 
        18*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*z2 - 
        ((gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2*(-1 + yl) - 2*xl*(-1 + yl)*yl + 
             xl^2*yl*(-1 + 2*yl) + xl^3*(-2 + 5*yl)) + 
           gVlC*gVuC*(2 - 2*yl + xl^6*(-2 + 5*yl) + 2*xl^3*yl*(3 + 10*yl) + 
             xl^2*(-10 + 7*yl - 4*yl^2) + 2*xl*(-1 + yl^2) + 
             2*xl^5*(1 - 3*yl + yl^2) + 2*xl^4*(5 + 7*yl + 2*yl^2)))*Log[xl])/
         ((-1 + xl)*(1 + xl)^3*yl) + 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl]^2)/(-1 + xl)^2))/
      (cwC^2*swC^2*xl)) + L[{-yl^(-1)}, one]*
    ((-64*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*z3)/(cwC^2*swC^2*xl) - 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + 3*xl^3 - xl*(1 + 2*yl) + 
          xl^2*(3 + 6*yl)) + gVlC*gVuC*(1 + 3*xl^6 - 8*xl^3*(-4 + yl) + 
          2*xl*yl + 6*xl^5*yl + 5*xl^4*(-1 + 4*yl) + xl^2*(1 + 12*yl)))*
       L[{0, 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (64*xl*(3*gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(-1 + 3*xl^5 - 2*yl + 2*yl^2 + xl^4*(-3 + 6*yl) + 
          6*xl^2*(6 - 2*yl + yl^2) + 2*xl^3*(-2 + 8*yl + yl^2) + 
          3*xl*(-5 + 8*yl + 2*yl^2)))*L[{0, 0, -(1/(xl*yl))}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
        gVlC*gVuC*(1 + 2*xl^2*yl*(4 + yl) + xl*(-1 + 2*yl) + 
          xl^5*(1 + 2*yl + 2*yl^2) + 2*xl^3*(8 + 2*yl + 3*yl^2) + 
          xl^4*(-1 + 16*yl + 6*yl^2)))*L[{0, 0, -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{0, -xl^(-1), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{0, -xl^(-1), -(yl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 9*xl^3 + 
          2*xl*yl + 9*xl^2*(1 + 2*yl)) + gVlC*gVuC*(1 + 9*xl^7 + 
          xl*(-1 + 2*yl) + 9*xl^6*(-1 + 2*yl) + xl^2*(-3 + 2*yl + 8*yl^2) + 
          xl^5*(-11 + 50*yl + 8*yl^2) + xl^4*(107 - 20*yl + 24*yl^2) + 
          xl^3*(-29 + 76*yl + 24*yl^2)))*L[{0, xl^(-1), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), -(1/(xl*yl))}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{0, xl^(-1), -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*xl*(7*gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(-3 + 7*xl^5 - 6*yl + 4*yl^2 + 7*xl^4*(-1 + 2*yl) + 
          2*xl^3*(-5 + 18*yl + 2*yl^2) + 2*xl^2*(41 - 16*yl + 6*yl^2) + 
          xl*(-37 + 52*yl + 12*yl^2)))*L[{0, -(1/(xl*yl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{0, -(1/(xl*yl)), -(yl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl*yl) + 
        gVlC*gVuC*(1 + xl*(-1 + 2*yl) + 2*xl^2*(1 + 6*yl + 2*yl^2) + 
          xl^5*(3 + 6*yl + 4*yl^2) + 2*xl^3*(11 + 8*yl + 6*yl^2) + 
          xl^4*(5 + 28*yl + 12*yl^2)))*L[{0, -(yl/xl), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       L[{0, -(yl/xl), -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), 0, -(yl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(1/(xl*yl)), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(1 + yl)) + gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 
          2*xl^5*yl + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*L[{xl^(-1), 0, xl^(-1)}, one])/
      (cwC^2*swC^2*xl) - (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + xl + 2*yl) + gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 
          2*xl^3*yl + xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, -(1/(xl*yl))}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), 0, -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (192*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*L[{xl^(-1), xl^(-1), xl^(-1)}, one])/
      (cwC^2*swC^2*xl) - (64*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + xl + 2*yl) + gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 
          2*xl^3*yl + xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl)), xl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{-(1/(xl*yl)), 0, xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 
          xl^2*(1 + 2*yl) + xl*(2 + 4*yl)) + gVlC*gVuC*
         (2 + xl^7 + 4*xl^5*yl*(2 + yl) + xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 
          4*xl^4*(2 + 6*yl + 3*yl^2) + xl^2*(-1 + 14*yl + 4*yl^2) + 
          xl^3*(25 + 12*yl + 12*yl^2)))*L[{-(1/(xl*yl)), 0, -(yl/xl)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + xl*(2 + 4*yl) + 
          xl^2*(3 + 6*yl)) + gVlC*gVuC*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
          xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
          4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
          xl^3*(11 + 20*yl + 12*yl^2)))*L[{-(1/(xl*yl)), xl^(-1), xl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{-(1/(xl*yl)), -(yl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 
          2*xl*yl + xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 
          4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
          4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
          xl^4*(25 + 12*yl + 12*yl^2)))*L[{-(yl/xl), 0, xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
          xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^2*yl*(2 + yl) + 
          xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 4*xl^3*(2 + 6*yl + 3*yl^2) + 
          xl^5*(-1 + 14*yl + 4*yl^2) + xl^4*(25 + 12*yl + 12*yl^2)))*
       L[{-(yl/xl), 0, -(1/(xl*yl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + 
          xl^2*(2 + 4*yl) + xl*(3 + 6*yl)) + gVlC*gVuC*
         (3 + 2*xl^7 + xl^6*(-2 + 4*yl) + xl*(-3 + 6*yl) + 
          4*xl^2*(-1 + 4*yl + yl^2) + 4*xl^3*(7 + 2*yl + 3*yl^2) + 
          xl^5*(-3 + 10*yl + 4*yl^2) + xl^4*(11 + 20*yl + 12*yl^2)))*
       L[{-(yl/xl), xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 
          2*xl*yl + xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 
          4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
          4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
          xl^4*(25 + 12*yl + 12*yl^2)))*L[{-(yl/xl), -(1/(xl*yl)), xl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(1/(xl*yl))}, 
        one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(1 + yl)) + 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*(-4 + yl) + 2*xl*yl + 2*xl^5*yl + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*L[{-xl^(-1), -(yl/xl)}, one]*
       Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*xl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
        gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(1/(xl*yl))}, one]*Log[xl])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{xl^(-1), -(yl/xl)}, one]*Log[xl])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
          xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl^5*yl*(2 + yl) + 
          xl^6*(-1 + 2*yl) + xl*(-2 + 4*yl) + 4*xl^4*(2 + 6*yl + 3*yl^2) + 
          xl^2*(-1 + 14*yl + 4*yl^2) + xl^3*(25 + 12*yl + 12*yl^2)))*
       L[{-(1/(xl*yl)), -(yl/xl)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 
          2*xl*yl + xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 
          4*xl^2*yl*(2 + yl) + xl*(-1 + 2*yl) + xl^6*(-2 + 4*yl) + 
          4*xl^3*(2 + 6*yl + 3*yl^2) + xl^5*(-1 + 14*yl + 4*yl^2) + 
          xl^4*(25 + 12*yl + 12*yl^2)))*L[{-(yl/xl), -(1/(xl*yl))}, one]*
       Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*L[{xl^(-1), xl^(-1)}, one]*(gAlC*gAuC*(1 + xl)^2*
         (3 + 3*xl^2 - 2*xl*(5 + 2*yl)) + gVlC*gVuC*(3 + 3*xl^4 + 
          xl*(6 - 4*yl) + xl^3*(6 - 4*yl) + 2*xl^2*(-17 + 8*yl)) + 
        3*(1 + xl)^2*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
      (cwC^2*swC^2*xl*(1 + xl)^2) - (16*L[{0, -(yl/xl)}, one]*
       (-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + xl*(3 - 2*yl)*yl + 
           2*xl^2*yl^2 + 2*xl^3*(1 + yl))) - gVlC*gVuC*
         (-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
          2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
          2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2)) + 
        2*xl^2*yl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*yl) + 
          gVlC*gVuC*(1 + xl^4 - 2*xl*(-4 + yl) + 2*yl + 2*xl^3*yl + 
            xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
       yl) + (16*z2*(-((gAlC*gAuC*(-1 + xl^2)^2*(-1 + (53 + 2*IPi)*yl + 
             xl^2*(-1 + (53 + 2*IPi)*yl) + xl*(1 + 38*yl + (133 + 4*IPi)*
                yl^2)) + gVlC*gVuC*(-1 + (5 + 2*IPi)*yl + 
             xl^6*(-1 + (5 + 2*IPi)*yl) + xl*(3 - 4*(4 + IPi)*yl + 
               (-11 + 4*IPi)*yl^2) + xl^5*(3 - 4*(4 + IPi)*yl + (-11 + 4*IPi)*
                yl^2) + xl^2*(1 + (27 + 2*IPi)*yl + 8*(4 + IPi)*yl^2 + 4*IPi*
                yl^3) + xl^4*(1 + (27 + 2*IPi)*yl + 8*(4 + IPi)*yl^2 + 4*IPi*
                yl^3) + 2*xl^3*(-3 + 8*(-2 + IPi)*yl + (-21 + 4*IPi)*yl^2 + 4*
                IPi*yl^3)))/((1 + xl)^2*yl)) - 
        (19*gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
          gVlC*gVuC*(19 + 19*xl^4 + 38*xl*(-2 + yl) + 38*xl^3*(-2 + yl) + 
            2*xl^2*(65 - 22*yl + 8*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl) - (16*L[{0, -(1/(xl*yl))}, one]*
       ((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
            2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
          gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
            2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
            2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))) + 
        2*yl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 4*xl^3 + 2*xl*yl + 
            xl^2*(4 + 8*yl)) + gVlC*gVuC*(1 + 4*xl^7 + xl*(-1 + 2*yl) + 
            xl^6*(-4 + 8*yl) + xl^2*(-2 + 4*yl + 4*yl^2) + 
            xl^5*(-5 + 22*yl + 4*yl^2) + 2*xl^3*(-3 + 16*yl + 6*yl^2) + 
            xl^4*(45 - 4*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3*yl) + (32*L[{-(1/(xl*yl)), xl^(-1)}, one]*
       (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 
              2*xl*yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
            gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 
              2*xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 
              2*xl*(-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/yl) - 
        (gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + xl*(2 + 4*yl) + 
            xl^2*(3 + 6*yl)) + gVlC*gVuC*(2 + 3*xl^7 + xl*(-2 + 4*yl) + 
            xl^6*(-3 + 6*yl) + 4*xl^5*(-1 + 4*yl + yl^2) + 
            4*xl^4*(7 + 2*yl + 3*yl^2) + xl^2*(-3 + 10*yl + 4*yl^2) + 
            xl^3*(11 + 20*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3) + (32*L[{-(yl/xl), xl^(-1)}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + 
             xl*(3 - 2*yl)*yl + 2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + 
           gVlC*gVuC*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
             2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
             2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))))/yl - 
        (gAlC*gAuC*(-1 + xl^2)^2*(3 + 2*xl^3 + xl^2*(2 + 4*yl) + 
            xl*(3 + 6*yl)) + gVlC*gVuC*(3 + 2*xl^7 + xl^6*(-2 + 4*yl) + 
            xl*(-3 + 6*yl) + 4*xl^2*(-1 + 4*yl + yl^2) + 
            4*xl^3*(7 + 2*yl + 3*yl^2) + xl^5*(-3 + 10*yl + 4*yl^2) + 
            xl^4*(11 + 20*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3) + (16*L[{0, xl^(-1)}, one]*
       (-((-1 + xl)^2*(1 + xl)*(gAlC*gAuC*(1 + xl)^2*(4 + 2*xl*(-2 + yl) + 
             yl + xl^2*(4 + yl)) + gVlC*gVuC*(4 + yl + xl^4*(4 + yl) - 
             2*xl*(2 + 7*yl) - 2*xl^3*(2 + 7*yl) - 2*xl^2*(8 - 5*yl + 12*
                yl^2)))) + 2*yl*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 5*xl^3 + 
            2*xl*yl + 5*xl^2*(1 + 2*yl)) + gVlC*gVuC*(1 + 5*xl^7 + 
            xl*(-1 + 2*yl) + 5*xl^6*(-1 + 2*yl) + xl^2*(-3 + 2*yl + 4*yl^2) + 
            xl^5*(-7 + 26*yl + 4*yl^2) + xl^4*(55 - 12*yl + 12*yl^2) + 
            xl^3*(-13 + 36*yl + 12*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3*yl) + 
     (16*((3*(gAlC*gAuC*(-1 + xl)^2*(12*(1 + xl^2 + xl*(-1 + yl))*(-1 + yl) + 
             IPi*(-3 + 19*yl + xl^2*(-3 + 19*yl) + xl*(3 - 6*yl + 
                 35*yl^2))) + gVlC*gVuC*(12*(-1 + xl)^2*(-1 + xl^2*
                (-1 + yl) + yl + xl*(3 + yl^2)) + IPi*(-3 + 19*yl + xl^4*
                (-3 + 19*yl) + 5*xl*(3 - 14*yl + 7*yl^2) + 5*xl^3*
                (3 - 14*yl + 7*yl^2) + 2*xl^2*(-12 + 67*yl - 3*yl^2 + 
                 16*yl^3)))))/((-1 + xl)^2*yl) - 
        (72*IPi*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2)))*z2)/(-1 + xl)^2 + 
        (18*(gAlC*gAuC*(-1 + xl)^2*(3 + (3 + 2*IPi)*yl + 
             xl^2*(3 + (3 + 2*IPi)*yl) + xl*(-3 + 6*yl + (9 + 4*IPi)*yl^2)) + 
           gVlC*gVuC*(3 + (-5 + 2*IPi)*yl + xl^4*(3 + (-5 + 2*IPi)*yl) + 
             xl*(-15 + (14 - 8*IPi)*yl + (-15 + 4*IPi)*yl^2) + 
             xl^3*(-15 + (14 - 8*IPi)*yl + (-15 + 4*IPi)*yl^2) + 
             2*xl^2*(12 + (-15 + 8*IPi)*yl + 3*yl^2 + 2*(-3 + IPi)*yl^3)))*
          z2)/((-1 + xl)^2*yl) - 
        (3*(3*gAlC*gAuC*(1 + xl)^2*(-1 + IPi*yl + xl^2*(-1 + IPi*yl) + 
             xl*(1 + 3*yl + 2*(2 + IPi)*yl^2)) + gVlC*gVuC*(-3 + 3*IPi*yl + 
             3*xl^4*(-1 + IPi*yl) + xl*(3 + yl + 6*(2 + IPi)*yl^2) + 
             xl^3*(3 + yl + 6*(2 + IPi)*yl^2) + 2*xl^2*(6 - 3*(-1 + IPi)*yl + 
               2*(7 + 3*IPi)*yl^2)))*Log[xl])/((1 + xl)^2*yl) + 
        54*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*z2*Log[xl] + 
        (3*(1 + yl)*(gAlC*gAuC*(1 + xl^2 - xl*(1 + yl)) + 
           gVlC*gVuC*(1 + xl^2 - xl*(3 + yl)))*Log[xl]^2)/yl - 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(5 + 2*yl + 2*yl^2)))*Log[xl]^3)/(-1 + xl)^2))/
      (3*cwC^2*swC^2*xl) + L[{-(yl/xl)}, one]*
      ((128*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + xl^2*(1 + 2*yl) + 
            xl*(2 + 4*yl)) + gVlC*gVuC*(2 + xl^7 + xl^6*(-1 + 2*yl) + 
            xl*(-2 + 4*yl) + 2*xl^5*(-1 + 2*yl + yl^2) + 
            xl^2*(-3 + 10*yl + 2*yl^2) + 2*xl^4*(1 + 6*yl + 3*yl^2) + 
            xl^3*(19 + 6*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
         (1 + xl)^3) + (16*Log[xl]*
         (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 - yl + 
                xl*(3 - 2*yl)*yl + 2*xl^2*yl^2 + 2*xl^3*(1 + yl)) + 
              gVlC*gVuC*(-2 + yl + 2*xl^6*(1 + yl) + 2*xl*(1 + yl)^2 + 
                2*xl^3*yl*(3 + 10*yl) + xl^4*(-10 + 15*yl - 12*yl^2) + 
                2*xl^5*(-1 - 5*yl + yl^2) + 2*xl^2*(5 + 3*yl + 6*yl^2))))/
            ((1 + xl)^3*yl)) + 2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 
              2*xl*yl) + gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 
              2*xl^3*(-2 + yl) + 2*xl^2*(4 + yl^2)))*Log[xl]))/
        (cwC^2*swC^2*(-1 + xl)^2*xl)) + L[{-(1/(xl*yl))}, one]*
      ((128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl + 2*xl^3 + 2*xl*yl + 
            xl^2*(2 + 4*yl)) + gVlC*gVuC*(1 + 2*xl^7 + xl*(-1 + 2*yl) + 
            xl^6*(-2 + 4*yl) + 2*xl^2*(-1 + 2*yl + yl^2) + 
            xl^5*(-3 + 10*yl + 2*yl^2) + 2*xl^3*(1 + 6*yl + 3*yl^2) + 
            xl^4*(19 + 6*yl^2)))*z2)/(cwC^2*swC^2*(-1 + xl)^2*xl*
         (1 + xl)^3) + (16*Log[xl]*
         (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^3*(-2 + yl) - 2*xl*
                yl^2 - 2*(1 + yl) + xl^2*yl*(-3 + 2*yl)) + 
             gVlC*gVuC*(xl^6*(-2 + yl) + 2*(1 + yl) + 2*xl^5*(1 + yl)^2 + 2*
                xl^3*yl*(3 + 10*yl) + xl^2*(-10 + 15*yl - 12*yl^2) + 2*xl*
                (-1 - 5*yl + yl^2) + 2*xl^4*(5 + 3*yl + 6*yl^2))))/
           ((1 + xl)^3*yl) + 2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
            gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
              2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl))) + 
   L[{-zl^(-1)}, one]*((64*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*z3)/(cwC^2*swC^2*xl) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + 3*xl^3 + xl*(7 - 2*yl) + 
          xl^2*(-5 + 6*yl)) - gVlC*gVuC*(1 + 3*xl^6 - 8*xl^3*yl + 
          2*xl*(6 + yl) + xl^5*(20 + 6*yl) + xl^2*(-7 + 12*yl) + 
          xl^4*(3 + 20*yl)))*L[{0, 0, xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (64*(3*gAlC*gAuC*xl*(-1 + xl^2)^2*(2 + xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(2 - xl^7 + 4*xl*(2 + yl) - xl^6*(13 + 2*yl) + 
          2*xl^5*(6 - 2*yl + yl^2) + xl^2*(-15 + 14*yl + 2*yl^2) + 
          2*xl^4*(5 + 14*yl + 3*yl^2) + xl^3*(13 - 8*yl + 6*yl^2)))*
       L[{0, 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + 
          xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*(1 + yl) + 
          6*xl^3*(1 + yl)^2 + xl*(-3 + 2*yl) + 2*xl^2*(2 + 2*yl + yl^2) + 
          xl^5*(-5 + 10*yl + 2*yl^2) + xl^4*(7 + 6*yl^2)))*
       L[{0, 0, -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 2*xl*(-1 + yl)) - 
        gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 2*xl^5*(4 + yl) + 
          xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{0, -xl^(-1), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{0, -xl^(-1), -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 9*xl^3 + 
          xl*(17 + 2*yl) + xl^2*(-7 + 18*yl)) + 
        gVlC*gVuC*(7 - xl^7 + 7*xl*(3 + 2*yl) - xl^6*(35 + 2*yl) + 
          3*xl^3*(15 - 4*yl + 8*yl^2) + xl^5*(31 - 2*yl + 8*yl^2) + 
          xl^2*(-41 + 46*yl + 8*yl^2) + xl^4*(37 + 84*yl + 24*yl^2)))*
       L[{0, xl^(-1), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
          2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*
       L[{0, xl^(-1), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 
          2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{0, xl^(-1), -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(7*gAlC*gAuC*xl*(-1 + xl^2)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(4 - 3*xl^7 + 
          2*xl*(9 + 4*yl) - xl^6*(31 + 6*yl) + 4*xl^5*(7 - 3*yl + yl^2) + 
          xl^2*(-35 + 30*yl + 4*yl^2) + 2*xl^4*(11 + 32*yl + 6*yl^2) + 
          xl^3*(29 - 20*yl + 12*yl^2)))*L[{0, -(1/(xl*zl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       L[{0, -(1/(xl*zl)), -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^2 + 
          xl*(-1 + 2*yl)) + gVlC*gVuC*(3 + 4*xl^7 + xl*(-1 + 6*yl) + 
          xl^6*(6 + 8*yl) + 4*xl^2*(1 + 3*yl + yl^2) + 
          xl^5*(-5 + 18*yl + 4*yl^2) + 2*xl^3*(5 + 8*yl + 6*yl^2) + 
          xl^4*(11 + 4*yl + 12*yl^2)))*L[{0, -(zl/xl), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{0, -(zl/xl), -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), 0, -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*L[{xl^(-1), 0, xl^(-1)}, one])/
      (cwC^2*swC^2*xl) + (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
          2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*
       L[{xl^(-1), 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 
          2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{xl^(-1), 0, -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (192*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*L[{xl^(-1), xl^(-1), xl^(-1)}, 
        one])/(cwC^2*swC^2*xl) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(2 + xl^2 + xl*(-1 + 2*yl)) - 
        gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + 
          xl^3*(2 + 6*yl)))*L[{xl^(-1), -(1/(xl*zl)), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
          xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{xl^(-1), -(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + 
          xl^2*(3 + 2*yl)) + gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
          xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
          4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
          xl^3*(15 + 20*yl + 12*yl^2)))*L[{-(1/(xl*zl)), 0, xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       L[{-(1/(xl*zl)), 0, -(zl/xl)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + 
          4*xl*(1 + yl) + xl^2*(1 + 6*yl)) + gVlC*gVuC*(2 + xl^7 + 4*xl*yl + 
          xl^6*(-7 + 2*yl) + 4*xl^4*(5 + 6*yl + 3*yl^2) + 
          3*xl^3*(7 + 4*yl + 4*yl^2) + xl^5*(2 + 8*yl + 4*yl^2) + 
          xl^2*(-7 + 14*yl + 4*yl^2)))*L[{-(1/(xl*zl)), xl^(-1), xl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + xl^2*(3 + 2*yl)) + 
        gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + xl^6*(3 + 6*yl) + 
          2*xl^5*(-3 + 8*yl + 2*yl^2) + 4*xl^4*(4 + 2*yl + 3*yl^2) + 
          xl^2*(3 + 10*yl + 4*yl^2) + xl^3*(15 + 20*yl + 12*yl^2)))*
       L[{-(1/(xl*zl)), -(zl/xl), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + 
          xl*(3 + 2*yl)) + gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + 
          xl*(3 + 6*yl) + 2*xl^2*(-3 + 8*yl + 2*yl^2) + 
          4*xl^3*(4 + 2*yl + 3*yl^2) + xl^5*(3 + 10*yl + 4*yl^2) + 
          xl^4*(15 + 20*yl + 12*yl^2)))*L[{-(zl/xl), 0, xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{-(zl/xl), 0, -(1/(xl*zl))}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (64*(gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 
          6*xl*yl + 4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
          xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
          3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
          xl^5*(-7 + 14*yl + 4*yl^2)))*L[{-(zl/xl), xl^(-1), xl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{-(zl/xl), -(1/(xl*zl)), xl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(1/(xl*zl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + xl^2 + 
          2*xl*(-1 + yl)) - gVlC*gVuC*(1 + xl^6 - 4*xl^3*yl + 2*xl*(4 + yl) + 
          2*xl^5*(4 + yl) + xl^2*(-1 + 8*yl) + xl^4*(-1 + 8*yl)))*
       L[{-xl^(-1), -(zl/xl)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
          2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*
       L[{xl^(-1), -(1/(xl*zl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*
       (1 + xl)^3) - (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
         (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 
          2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
       L[{xl^(-1), -(zl/xl)}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + 
          xl^2*(3 + 2*yl)) + gVlC*gVuC*(2 + 3*xl^7 + 4*xl*(-1 + yl) + 
          xl^6*(3 + 6*yl) + 2*xl^5*(-3 + 8*yl + 2*yl^2) + 
          4*xl^4*(4 + 2*yl + 3*yl^2) + xl^2*(3 + 10*yl + 4*yl^2) + 
          xl^3*(15 + 20*yl + 12*yl^2)))*L[{-(1/(xl*zl)), -(zl/xl)}, one]*
       Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + xl*(3 + 2*yl)) + 
        gVlC*gVuC*(3 + 2*xl^7 + 4*xl^6*(-1 + yl) + xl*(3 + 6*yl) + 
          2*xl^2*(-3 + 8*yl + 2*yl^2) + 4*xl^3*(4 + 2*yl + 3*yl^2) + 
          xl^5*(3 + 10*yl + 4*yl^2) + xl^4*(15 + 20*yl + 12*yl^2)))*
       L[{-(zl/xl), -(1/(xl*zl))}, one]*Log[xl])/(cwC^2*swC^2*(-1 + xl)^2*xl*
       (1 + xl)^3) - (32*L[{xl^(-1), xl^(-1)}, one]*
       (-(gAlC*gAuC*(1 + xl)^2*(7 + 7*xl^2 + 2*xl*(-5 + 2*yl))) + 
        gVlC*gVuC*(7 + 7*xl^4 + 2*xl*(-5 + 2*yl) + 2*xl^3*(-5 + 2*yl) - 
          2*xl^2*(13 + 8*yl)) + 3*(1 + xl)^2*
         (gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
            2*xl*(1 + yl)))*Log[xl]))/(cwC^2*swC^2*xl*(1 + xl)^2) + 
     (16*L[{0, -(zl/xl)}, one]*(-(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
          (-1 + xl - 3*xl*yl + 2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + 
           xl^3*(-1 - 4*yl + 2*yl^2))) + gVlC*gVuC*(1 + 2*xl^7*yl + 
          3*xl*(2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + 
          xl^6*(5 - 14*yl + 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 
          2*xl^3*(6 + 19*yl + 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2)) + 
        2*xl*(1 + xl^2 + xl*yl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
           (2 + xl^2 + xl*(-1 + 2*yl)) - gVlC*gVuC*(2 + xl^5 - 2*xl^2*yl + 
            2*xl^4*(3 + yl) + xl*(-3 + 2*yl) + xl^3*(2 + 6*yl)))*Log[xl]))/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*(1 + xl^2 + xl*yl)) + 
     (16*L[{0, -(1/(xl*zl))}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
             xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         ((1 + xl)^3*(1 + xl^2 + xl*yl)) + 
        (2*(-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + 2*xl^3 + 
             xl*(5 - 2*yl) + 4*xl^2*(-1 + yl)) - gVlC*gVuC*
            (1 + 2*xl^6 - 6*xl^3*yl + 2*xl*(5 + yl) + 2*xl^5*(7 + 2*yl) + 
             2*xl^2*(-2 + 5*yl) + xl^4*(1 + 14*yl)))*Log[xl])/
         (xl*(1 + xl)^3) + (4*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2)))*Log[xl])/xl))/(cwC^2*swC^2*(-1 + xl)^2) + 
     (32*L[{-(1/(xl*zl)), xl^(-1)}, one]*
       (((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 2*yl + 
             xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
             xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
             3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
             xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
             2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
         (1 + xl^2 + xl*yl) + ((gAlC*gAuC*(-1 + xl^2)^2*(2 + 3*xl^3 + 
             4*xl*(1 + yl) + xl^2*(1 + 6*yl)) + gVlC*gVuC*
            (2 + xl^7 + 4*xl*yl + xl^6*(-7 + 2*yl) + 4*xl^4*(5 + 6*yl + 3*
                yl^2) + 3*xl^3*(7 + 4*yl + 4*yl^2) + xl^5*(2 + 8*yl + 4*
                yl^2) + xl^2*(-7 + 14*yl + 4*yl^2)))*Log[xl])/xl))/
      (cwC^2*swC^2*(-1 + xl)^2*(1 + xl)^3) + 
     (32*L[{-(zl/xl), xl^(-1)}, one]*
       (-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(-1 + xl - 3*xl*yl + 
              2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*(-1 - 4*yl + 
                2*yl^2)) - gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*(2 + yl) + 
              xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 2*yl^2) + 
              xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 6*yl^2) + 
              xl^4*(23 - 6*yl + 20*yl^2))))/(1 + xl^2 + xl*yl)) + 
        (gAlC*gAuC*(-1 + xl^2)^2*(3 + xl + 2*xl^3 + 6*xl*yl + 
            4*xl^2*(1 + yl)) + gVlC*gVuC*(1 + 2*xl^7 + 4*xl^6*yl + 
            xl*(-7 + 2*yl) + 4*xl^3*(5 + 6*yl + 3*yl^2) + 
            3*xl^4*(7 + 4*yl + 4*yl^2) + xl^2*(2 + 8*yl + 4*yl^2) + 
            xl^5*(-7 + 14*yl + 4*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl*(1 + xl)^3) + 
     (16*z2*((gAlC*gAuC*(-1 + xl^2)^2*(80 + 80*xl^4 + 3*xl*(-13 + 71*yl) + 
            3*xl^3*(-13 + 71*yl) + xl^2*(161 - 38*yl + 133*yl^2) + 
            2*IPi*(1 + xl^4 + 3*xl*yl + 3*xl^3*yl + 2*xl^2*(1 + yl^2))) + 
          gVlC*gVuC*((-1 + xl)^2*(16 + 16*xl^6 + 3*xl*(-5 + 9*yl) + 
              3*xl^5*(-5 + 9*yl) - 2*xl^3*(18 - 27*yl + 5*yl^2) + 
              xl^2*(47 - 26*yl + 11*yl^2) + xl^4*(47 - 26*yl + 11*yl^2)) + 
            2*IPi*(1 + xl)^2*(1 + xl^6 + xl*(-4 + 3*yl) + xl^5*(-4 + 3*yl) + 
              xl^2*(9 - 4*yl + 4*yl^2) + xl^4*(9 - 4*yl + 4*yl^2) + 
              2*xl^3*(-4 + 6*yl + yl^3))))/((1 + xl)^2*(1 + xl^2 + xl*yl)) + 
        (19*gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) - 
          gVlC*gVuC*(3 + 3*xl^4 + xl*(32 + 6*yl) + xl^3*(32 + 6*yl) - 
            2*xl^2*(43 + 22*yl + 8*yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*
       xl) + (16*L[{0, xl^(-1)}, one]*
       ((4*(gVlC*gVuC*(2 + 2*xl^2 + xl*(-3 + yl)) - gAlC*gAuC*
            (2 + 2*xl^2 + xl*(-1 + yl)))*(1 + xl^2 + xl*(-1 + yl)))/
         (1 + xl^2 + xl*yl) + (gAlC*gAuC*(1 + xl)^2*(7 + 7*xl^2 + 
            2*xl*(-5 + 2*yl)) + gVlC*gVuC*(-7 - 7*xl^4 + xl*(10 - 4*yl) + 
            xl^3*(10 - 4*yl) + 2*xl^2*(13 + 8*yl)))/(1 + xl)^2 - 
        4*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
            2*xl*(1 + yl)))*Log[xl] - 
        (2*(gAlC*gAuC*(-1 + xl^2)^2*(-1 + 3*xl^3 + xl*(7 - 2*yl) + 
             xl^2*(-5 + 6*yl)) + gVlC*gVuC*(5 + xl^7 + xl^6*(-13 + 2*yl) + 
             5*xl*(3 + 2*yl) + 3*xl^3*(5 - 4*yl + 4*yl^2) + 
             xl^5*(17 + 2*yl + 4*yl^2) + xl^2*(-19 + 26*yl + 4*yl^2) + 
             xl^4*(11 + 36*yl + 12*yl^2)))*Log[xl])/((-1 + xl)^2*
          (1 + xl)^3)))/(cwC^2*swC^2*xl) + 
     (16*((-3*(gAlC*gAuC*(-1 + xl)^2*(12*xl*(1 + yl)*(1 + xl + xl^2 + xl*
                yl) + IPi*(16 + 16*xl^4 + xl*(3 + 51*yl) + xl^3*(3 + 51*yl) + 
               xl^2*(35 + 6*yl + 35*yl^2))) + gVlC*gVuC*
            (-12*(-1 + xl)^2*xl*(-1 + xl^2*(-1 + yl) + yl + xl*(3 + yl^2)) + 
             IPi*(16 + 16*xl^6 + xl*(-61 + 45*yl) + xl^5*(-61 + 45*yl) + xl^2*
                (129 - 58*yl + 61*yl^2) + xl^4*(129 - 58*yl + 61*yl^2) + 2*
                xl^3*(-52 + 93*yl + 3*yl^2 + 16*yl^3)))))/
         ((-1 + xl)^2*(1 + xl^2 + xl*yl)) + 
        (72*IPi*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
             2*xl^2*(4 + yl^2)))*z2)/(-1 + xl)^2 - 
        (18*(gAlC*gAuC*(-1 + xl)^2*(2*IPi*(1 + xl^4 + 3*xl*yl + 3*xl^3*yl + 2*
                xl^2*(1 + yl^2)) + 3*(2 + 2*xl^4 + xl*(-1 + 5*yl) + xl^3*
                (-1 + 5*yl) + xl^2*(3 - 2*yl + 3*yl^2))) + 
           gVlC*gVuC*(-2 - 2*xl^6 + xl*(5 - 11*yl) + xl^5*(5 - 11*yl) + 
             xl^2*(-11 + 2*yl - 21*yl^2) + xl^4*(-11 + 2*yl - 21*yl^2) - 
             2*xl^3*(4 + 21*yl + 3*yl^2 + 6*yl^3) + 2*IPi*(1 + xl^6 + xl*
                (-4 + 3*yl) + xl^5*(-4 + 3*yl) + xl^2*(9 - 4*yl + 4*yl^2) + 
               xl^4*(9 - 4*yl + 4*yl^2) + 2*xl^3*(-4 + 6*yl + yl^3))))*z2)/
         ((-1 + xl)^2*(1 + xl^2 + xl*yl)) + 
        (3*(3*gAlC*gAuC*(1 + xl)^2*(4 + 4*xl^4 + xl*(-4 + 8*yl) + 
             xl^3*(-4 + 8*yl) + xl^2*(9 - 3*yl + 4*yl^2) + 
             IPi*(1 + xl^4 + 3*xl*yl + 3*xl^3*yl + 2*xl^2*(1 + yl^2))) - 
           gVlC*gVuC*(12 + 12*xl^6 + 24*xl*(1 + yl) + 24*xl^5*(1 + yl) + 
             xl^2*(33 + 55*yl + 12*yl^2) + xl^4*(33 + 55*yl + 12*yl^2) + 
             xl^3*(66 + 42*yl + 28*yl^2) + 3*IPi*(1 + xl)^2*(1 + xl^4 + xl*
                (2 + 3*yl) + xl^3*(2 + 3*yl) + 2*xl^2*(1 + yl + yl^2))))*
          Log[xl])/((1 + xl)^2*(1 + xl^2 + xl*yl)) - 
        54*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
            2*xl*(1 + yl)))*z2*Log[xl] + 
        (3*(-(gVlC*gVuC*(2 + 2*xl^2 + xl*(-3 + yl))) + 
           gAlC*gAuC*(2 + 2*xl^2 + xl*(-1 + yl)))*(1 + xl^2 + xl*(-1 + yl))*
          Log[xl]^2)/(1 + xl^2 + xl*yl) + 
        ((gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
           gVlC*gVuC*(3 + 3*xl^4 + xl*(-8 + 6*yl) + xl^3*(-8 + 6*yl) + 
             2*xl^2*(7 - 2*yl + 2*yl^2)))*Log[xl]^3)/(-1 + xl)^2))/
      (3*cwC^2*swC^2*xl) + L[{-(zl/xl)}, one]*
      ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(2 + xl^3 + 4*xl*yl + 
            xl^2*(3 + 2*yl)) + gVlC*gVuC*xl*(-6 + xl^6 + xl^5*(1 + 2*yl) + 
            2*xl^4*(-3 + 4*yl + yl^2) + xl*(3 + 2*yl + 2*yl^2) + 
            2*xl^3*(6 + 2*yl + 3*yl^2) + xl^2*(11 + 16*yl + 6*yl^2)))*z2)/
        (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
       (16*Log[xl]*(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
              (-1 + xl - 3*xl*yl + 2*xl^4*yl + xl^2*(-3 + yl - 2*yl^2) + xl^3*
                (-1 - 4*yl + 2*yl^2)) - gVlC*gVuC*(1 + 2*xl^7*yl + 3*xl*
                (2 + yl) + xl^5*(-18 + 29*yl - 12*yl^2) + xl^6*(5 - 14*yl + 
                 2*yl^2) + xl^2*(19 + 20*yl + 2*yl^2) + 2*xl^3*(6 + 19*yl + 
                 6*yl^2) + xl^4*(23 - 6*yl + 20*yl^2))))/
           ((1 + xl)^3*(1 + xl^2 + xl*yl)) - 
          2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
            gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 
              2*xl^2*(4 + yl^2)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)^2*xl)) + 
     L[{-(1/(xl*zl))}, one]*
      ((-128*(gAlC*gAuC*(-1 + xl^2)^2*(1 + 2*xl^3 + 4*xl^2*yl + 
            xl*(3 + 2*yl)) + gVlC*gVuC*(1 + xl - 6*xl^6 + 2*xl*yl + 
            2*xl^2*(-3 + 4*yl + yl^2) + xl^5*(3 + 2*yl + 2*yl^2) + 
            2*xl^3*(6 + 2*yl + 3*yl^2) + xl^4*(11 + 16*yl + 6*yl^2)))*z2)/
        (cwC^2*swC^2*(-1 + xl)^2*xl*(1 + xl)^3) + 
       (16*Log[xl]*(-(((-1 + xl)*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(xl^4 - 
                2*yl + xl^3*(-1 + 3*yl) + xl*(1 + 4*yl - 2*yl^2) + 
                xl^2*(3 - yl + 2*yl^2)) - gVlC*gVuC*(xl^7 + 2*yl + 
                3*xl^6*(2 + yl) + xl^2*(-18 + 29*yl - 12*yl^2) + 
                xl*(5 - 14*yl + 2*yl^2) + xl^5*(19 + 20*yl + 2*yl^2) + 
                2*xl^4*(6 + 19*yl + 6*yl^2) + xl^3*(23 - 6*yl + 20*yl^2))))/
            ((1 + xl)^3*(1 + xl^2 + xl*yl))) - 
          (2*(gAlC*gAuC*(-1 + xl)^2*(1 + xl^2 + 2*xl*yl) + 
             gVlC*gVuC*(1 + xl^4 + 2*xl*(-2 + yl) + 2*xl^3*(-2 + yl) + 2*xl^2*
                (4 + yl^2)))*Log[xl])/xl))/(cwC^2*swC^2*(-1 + xl)^2))) + 
   L[{xl^(-1)}, one]*((-256*(gAlC*gAuC*xl*(-1 + xl^2)^2 + 
        gVlC*gVuC*(1 + 3*xl - xl^2 + xl^3)*(1 + xl^2 + 2*xl*yl))*z3)/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(3 + 4*xl^3 + xl*(3 + 6*yl) + 
          xl^2*(4 + 8*yl)) + gVlC*gVuC*(-3 + 4*xl^6 - 2*xl^3*(-4 + yl) - 
          10*xl^2*(-1 + yl) - 6*xl*yl + 8*xl^5*yl + xl^4*(-11 + 18*yl)))*
       L[{0, 0, -yl^(-1)}, one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(3 + 4*xl^3 + xl*(5 + 6*yl) + 
          xl^2*(2 + 8*yl)) + gVlC*gVuC*(3 - 4*xl^6 + 2*xl^3*yl + 
          2*xl*(5 + 3*yl) - 2*xl^5*(9 + 4*yl) + 2*xl^2*(9 + 5*yl) - 
          xl^4*(17 + 18*yl)))*L[{0, 0, -zl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) + 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
        gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
          xl^2*(-2 + 6*yl)))*L[{0, -yl^(-1), -yl^(-1)}, one])/
      (cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (64*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + 2*xl^2 + xl*(-1 + 2*yl)) + 
        gVlC*gVuC*(1 + 2*xl^5 - 2*xl^3*yl + 2*xl*(3 + yl) + 
          xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*L[{0, -zl^(-1), -zl^(-1)}, 
        one])/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3) - 
     (32*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*L[{-yl^(-1), 0, -yl^(-1)}, one])/
      (cwC^2*swC^2*xl) - (256*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
        gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*L[{-yl^(-1), -yl^(-1), -yl^(-1)}, 
        one])/(cwC^2*swC^2*xl) + (32*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*L[{-zl^(-1), 0, -zl^(-1)}, 
        one])/(cwC^2*swC^2*xl) + (256*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
        gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*
       L[{-zl^(-1), -zl^(-1), -zl^(-1)}, one])/(cwC^2*swC^2*xl) - 
     (32*L[{-yl^(-1), -yl^(-1)}, one]*(gAlC*gAuC*(1 + xl)^2*
         (3 + 3*xl^2 - 2*xl*(5 + 2*yl)) + gVlC*gVuC*(3 + 3*xl^4 + 
          xl*(6 - 4*yl) + xl^3*(6 - 4*yl) + 2*xl^2*(-17 + 8*yl)) + 
        4*(1 + xl)^2*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*Log[xl]))/
      (cwC^2*swC^2*xl*(1 + xl)^2) - 
     (32*z2*(gAlC*gAuC*(1 + xl)^2*(-15 + 42*xl + 4*xl^2 - 50*xl^3 + 
          19*xl^4) + gVlC*gVuC*(-7 + 6*xl + 40*xl^2 - 6*xl^3 + 15*xl^4)*
         (1 + xl^2 + 2*xl*yl) + (-12*gAlC*gAuC*xl*(-1 + xl^2)^2 - 
          gVlC*gVuC*(-7 - 2*xl - 12*xl^2 + 50*xl^3 + 19*xl^4)*
           (1 + xl^2 + 2*xl*yl))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*
       (1 + xl)^3) + (32*L[{-zl^(-1), -zl^(-1)}, one]*
       (-(gAlC*gAuC*(1 + xl)^2*(7 + 7*xl^2 + 2*xl*(-5 + 2*yl))) + 
        gVlC*gVuC*(7 + 7*xl^4 + 2*xl*(-5 + 2*yl) + 2*xl^3*(-5 + 2*yl) - 
          2*xl^2*(13 + 8*yl)) + 4*(1 + xl)^2*
         (gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
            2*xl*(1 + yl)))*Log[xl]))/(cwC^2*swC^2*xl*(1 + xl)^2) + 
     (32*L[{0, -yl^(-1)}, one]*((-1 + xl^2)*(gAlC*gAuC*(1 + xl)^2*
           (-4 - 4*xl*(-1 + yl) + 3*yl + xl^2*(-4 + 3*yl)) + 
          gVlC*gVuC*(-4 + 3*yl + 4*xl*(1 + yl) + 4*xl^3*(1 + yl) + 
            xl^4*(-4 + 3*yl) + 2*xl^2*(8 + yl + 8*yl^2))) + 
        yl*(gAlC*gAuC*(-1 + xl)*(1 + xl)^2*(1 + xl + 2*xl*yl) - 
          gVlC*gVuC*(1 - 2*xl^3*(-4 + yl) + 2*xl*yl + xl^4*(1 + 2*yl) + 
            xl^2*(-2 + 6*yl)))*Log[xl]))/(cwC^2*swC^2*(-1 + xl)*xl*(1 + xl)^3*
       yl) + (32*L[{0, -zl^(-1)}, one]*
       (((1 + xl)*(gAlC*gAuC*(1 + xl)^2*(3 + 3*xl^4 + xl^2*(2 - 4*yl) + 
             3*xl*yl + 3*xl^3*yl) - gVlC*gVuC*(3 + 3*xl^6 + 
             xl^2*(1 - 28*yl) + xl^4*(1 - 28*yl) + xl*(-8 + 3*yl) + 
             xl^5*(-8 + 3*yl) - 2*xl^3*(20 - yl + 8*yl^2))))/
         (1 + xl^2 + xl*yl) - ((gAlC*gAuC*(-1 + xl)*(1 + xl)^2*
            (1 + 2*xl^2 + xl*(-1 + 2*yl)) + gVlC*gVuC*(1 + 2*xl^5 - 
             2*xl^3*yl + 2*xl*(3 + yl) + xl^4*(-3 + 2*yl) + xl^2*(2 + 6*yl)))*
          Log[xl])/(-1 + xl)))/(cwC^2*swC^2*xl*(1 + xl)^3) + 
     (16*((-18*(4 + IPi)*(-1 + xl)^2*(gAlC*gAuC*(1 + xl)^2 + 
           gVlC*gVuC*(1 + xl^2 + 2*xl*yl)))/(1 + xl)^2 + 
        (108*(-1 + xl)^2*(gAlC*gAuC*(1 + xl)^2 + gVlC*gVuC*
            (1 + xl^2 + 2*xl*yl))*z2)/(1 + xl)^2 - 
        (3*(15*gAlC*gAuC*(-1 + xl^2)^2 - gVlC*gVuC*(9 + 22*xl + 9*xl^2 + 
             6*IPi*(1 + xl)^2)*(1 + xl^2 + 2*xl*yl))*Log[xl])/(1 + xl)^2 - 
        108*gVlC*gVuC*(1 + xl^2 + 2*xl*yl)*z2*Log[xl] - 
        (3*(gAlC*gAuC*(-1 + xl^2)^2*(-2 + 3*xl^2) + 2*gVlC*gVuC*
            (1 - 2*xl + 5*xl^2 + 2*xl^3)*(1 + xl^2 + 2*xl*yl))*Log[xl]^2)/
         ((-1 + xl)*(1 + xl)^3) + (2*(3*gAlC*gAuC*xl*(-1 + xl^2)^2 + 
           gVlC*gVuC*(2 + 7*xl - 3*xl^2 + 5*xl^3 + xl^4)*(1 + xl^2 + 
             2*xl*yl))*Log[xl]^3)/((-1 + xl)*(1 + xl)^3)))/
      (3*cwC^2*swC^2*xl) + L[{-yl^(-1)}, one]*
      ((224*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + 
          gAlC*gAuC*(1 + xl^2 + 2*xl*yl))*z2)/(cwC^2*swC^2*xl) + 
       (16*((2*(3*gAlC*gAuC*(1 + xl)^2*(-1 + IPi*yl + xl^2*(-1 + IPi*yl) + xl*
                (1 + 3*yl + 2*(2 + IPi)*yl^2)) + gVlC*gVuC*(-3 + 3*IPi*yl + 3*
                xl^4*(-1 + IPi*yl) + xl*(3 + yl + 6*(2 + IPi)*yl^2) + xl^3*
                (3 + yl + 6*(2 + IPi)*yl^2) + 2*xl^2*(6 - 3*(-1 + IPi)*yl + 
                 2*(7 + 3*IPi)*yl^2))))/((1 + xl)^2*yl) - 
          36*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + gAlC*gAuC*
             (1 + xl^2 + 2*xl*yl))*z2 - 
          ((gAlC*gAuC*(1 + xl)^2*(3 + 3*xl^2 - 2*xl*(5 + 2*yl)) + 
             gVlC*gVuC*(3 + 3*xl^4 + xl*(6 - 4*yl) + xl^3*(6 - 4*yl) + 2*xl^2*
                (-17 + 8*yl)))*Log[xl])/(1 + xl)^2 - 
          2*(gVlC*gVuC*(1 + xl^2 + 2*xl*(-1 + yl)) + gAlC*gAuC*
             (1 + xl^2 + 2*xl*yl))*Log[xl]^2))/(cwC^2*swC^2*xl)) + 
     L[{-zl^(-1)}, one]*((-224*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - 
          gVlC*gVuC*(1 + xl^2 + 2*xl*(1 + yl)))*z2)/(cwC^2*swC^2*xl) + 
       (16*((-2*(3*gAlC*gAuC*(1 + xl)^2*(4 + 4*xl^4 + xl*(-4 + 8*yl) + xl^3*
                (-4 + 8*yl) + xl^2*(9 - 3*yl + 4*yl^2) + IPi*(1 + xl^4 + 
                 3*xl*yl + 3*xl^3*yl + 2*xl^2*(1 + yl^2))) - 
             gVlC*gVuC*(12 + 12*xl^6 + 24*xl*(1 + yl) + 24*xl^5*(1 + yl) + 
               xl^2*(33 + 55*yl + 12*yl^2) + xl^4*(33 + 55*yl + 12*yl^2) + 
               xl^3*(66 + 42*yl + 28*yl^2) + 3*IPi*(1 + xl)^2*(1 + xl^4 + 
                 xl*(2 + 3*yl) + xl^3*(2 + 3*yl) + 2*xl^2*(1 + yl + yl^2)))))/
           ((1 + xl)^2*(1 + xl^2 + xl*yl)) + 
          36*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
              2*xl*(1 + yl)))*z2 - ((gAlC*gAuC*(1 + xl)^2*(7 + 7*xl^2 + 2*xl*
                (-5 + 2*yl)) + gVlC*gVuC*(-7 - 7*xl^4 + xl*(10 - 4*yl) + xl^3*
                (10 - 4*yl) + 2*xl^2*(13 + 8*yl)))*Log[xl])/(1 + xl)^2 + 
          2*(gAlC*gAuC*(1 + xl^2 + 2*xl*yl) - gVlC*gVuC*(1 + xl^2 + 
              2*xl*(1 + yl)))*Log[xl]^2))/(cwC^2*swC^2*xl))))


==> anc/README <==
************************************************************************
**   Two-loop mixed EW QCD corrections to neutral current Drell-Yan   **
**  Roberto Bonciani, Simone Devoto, Narayan Rana, Alessandro Vicini  **
************************************************************************


alpha : electro-magnetic coupling constant
alphas : strong coupling constant

aem = alpha/4/pi  = e^2/16/pi^2
asr = alphas/4/pi = gs^2/16/pi^2

borncf = N_C = 3
Cf = C_F = 4/3
gA4 = e^4 
Qu = 2/3
Qd =-1/3
Ql =-1



************************************************************************
**                                                             Masses **

ml = 0.105658369;
ml2 = ml^2;

mmz = 91.15348061918276;
mmw = 80.35797360987756;
GamZ = 2.4942663787728243;
GamW = 2.0842989982782196;

mZ2 = mmz^2-I*GamZ*mmz;
mZC2 = mmz^2+I*GamZ*mmz;
mW2 = mmw^2-I*GamW*mmw;
mWC2 = mmw^2+I*GamW*mmw;

mZ = sqrt(mZ2);
mZC = sqrt(mZC2);
mW = sqrt(mW2);
mWC = sqrt(mWC2);

cw = mW/mZ;
cwC = mWC/mZC;
sw = sqrt(1.0-cw^2);
swC = sqrt(1.0-cwC^2);



gVu = 1/4 - 2*sw^2/3;   gAu = 1/4;
gVuC= 1/4 - 2*swC^2/3;  gAuC= 1/4;
gVd =-1/4 + sw^2/3;     gAd =-1/4;
gVdC=-1/4 + swC^2/3;    gAdC=-1/4;
gVl =-1/4 + sw^2;       gAl =-1/4;
gVlC=-1/4 + swC^2;      gAlC=-1/4;
gVn = 1/4;              gAn = 1/4;
gVnC= 1/4;              gAnC= 1/4;



************************************************************************
**                                                          Constants **

pi = 3.1415926535897932384626433832795028841971693993751;
IPi = I*3.1415926535897932384626433832795028841971693993751;
z2 = 1.6449340668482264364724151666460251892189499012068;
z3 = 1.2020569031595942853997381615114499907649862923405;

c  = 1/2 + I*sqrt(3)/2;
cb = 1/2 - I*sqrt(3)/2;


************************************************************************
**                                                          Variables **

cBpropml = ml2/(s-mZC2);
cBpropmZ = mZ2/(s-mZC2);
cBpropmW = mW2/(s-mZC2);


s = (p1+p2)^2; t = (p1-p3)^2; u = (p2-p3)^2;

xrl = -(s/ml2) = (1-xl)^2/xl; yl = -(t/ml2); zl = -(u/ml2);
xrZ = -(s/mZ2) = (1-xZ)^2/xZ; yZ = -(t/mZ2) = xZ/vZ*(1+vZ)^2/(1+xZ^2); zZ = -(u/mZ2) = xZ/vpZ*(1+vpZ)^2/(1+xZ^2);
xrW = -(s/mW2) = (1-xW)^2/xW; yW = -(t/mW2) = xW/vW*(1+vW)^2/(1+xW^2); zW = -(u/mW2) = xW/vpW*(1+vpW)^2/(1+xW^2);

isqvz = I*sqrt(vZ); isqvpz = I*sqrt(vpZ);
isqvw = I*sqrt(vW); isqvpw = I*sqrt(vpW);



************************************************************************
**                                    Symbol for the master integrals **

B16z[0, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16z[I32,n]*ep^n, {n,-4,0}];
B16z[1, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16z[I33,n]*ep^n, {n,-4,0}];
B16z[1, 1, 1, 1, 0, 1, 1, −1, 1] = Sum[ B16z[I35,n]*ep^n, {n,-4,0}];
B16z[1, 1, 1, 1, −1, 1, 1, −1, 1] = Sum[ B16z[I36,n]*ep^n, {n,-4,0}];

B16zp[0, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16zp[I32,n]*ep^n, {n,-4,0}];
B16zp[1, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16zp[I33,n]*ep^n, {n,-4,0}];
B16zp[1, 1, 1, 1, 0, 1, 1, −1, 1] = Sum[ B16zp[I35,n]*ep^n, {n,-4,0}];
B16zp[1, 1, 1, 1, −1, 1, 1, −1, 1] = Sum[ B16zp[I36,n]*ep^n, {n,-4,0}];

B16wp[0, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16wp[I32,n]*ep^n, {n,-4,0}];
B16wp[1, 1, 1, 1, 0, 1, 1, 0, 1] = Sum[ B16wp[I33,n]*ep^n, {n,-4,0}];
B16wp[1, 1, 1, 1, 0, 1, 1, −1, 1] = Sum[ B16wp[I35,n]*ep^n, {n,-4,0}];
B16wp[1, 1, 1, 1, −1, 1, 1, −1, 1] = Sum[ B16wp[I36,n]*ep^n, {n,-4,0}];

A16z[1, 1, 1, 1] = Sum[ A16z[I6,n]*ep^n, {n,0,2}];
A16zp[1, 1, 1, 1] = Sum[ A16zp[I6,n]*ep^n, {n,0,2}];
A16wp[1, 1, 1, 1] = Sum[ A16wp[I6,n]*ep^n, {n,0,2}];



************************************************************************
**                                           Description of the files **

bareNCDY.m : 
             It contains the unrenormalised matrix elements of the vertex and box corrections in terms of the MIs 
             with the corresponding rational coefficients schematically described in eq. (3.10).
             It is a list with two elements. The first element is the total contributions from \gamma\gamma subset 
             and the Feynman diagrams with a tree level Z propagator in the \gamma Z subset, which must be treated
             considering massive leptons, both in the kinematics and the IBP reductions.
             The second element is the total contributions from the rests. 
             Note that, it also contains the coupling constants.


NCDY_ME11.m : 
             It contains the IR subtracted and UV renormalised, matrix elements of the vertex and box corrections. 
             The subtraction of the IR poles has been performed using eq. (5.1). The self-energy contributions are
             separately UV finite and already available in the literature. Hence, they are not included here.
             the result is in terms of GPLs with argument 1 (one) & 27 symbols. The symbols denote ep coefficients
             of the 5 master integrals in eq. (5.2) for deifferent integral families B16z, B16zp and B16wp.  There
             are also symbols which denote the ep coefficient of the one-loop box integral with two massive lines.  
             
             The result has been presented in the small lepton mass limit i.e. all terms which vanish in the limit 
             ml -> 0, have been dropped. 


ME11_partml_exact.m :
             The part of the result ( the first element of bareNCDY.m ), which must be treated considering massive
             leptons, has been obtained with the exact dependence of the lepton mass.  We also present this result
             in    H11_partml_exact.m.


gridsth.m :  
             It contains our chosen set of values for the sqrt(s) and cos \theta.


uU_totaldelta_vertbox.dat :
             The grid contains the IR subtracted UV renormalised hard function 2*Re[<M0|M11fin>] 
             due to the vertex and box corrections present in NCDY_ME11.m,
             NORMALISED by <M0|M0> and also subtracted of the logarithms of the lepton 
             mass, for up-type quark initiated (u ubar) channel. 
             The numerical evaluation has been performed for 130x25 points in (sqrt(s), cos \theta). Note that, it
             has been expressed in units of (alpha/pi)*(alphas/pi).






==> anc/gridsth.m <==
sgrid = {   40. , 50.07164686,    58.05405643,    63.04540084,   
 68.27375465,
          73.35222066,    77.70777693,    81.64260275,    84.31151483,
          85.94258606,    86.92639831,    87.64949601,    88.14963134,
          88.54641255,    88.87016697,    89.1461953 ,    89.36172819,
          89.56301875,    89.73085932,    89.86636594,    89.99209504,
          90.10267647,    90.21025263,    90.31108189,    90.40305511,
          90.49119799,    90.5745797 ,    90.65843677,    90.73714883,
          90.80773394,    90.87752499,    90.94595417,    91.01087299,
          91.07697859,    91.144865  ,    91.20469605,    91.27220988,
          91.33896515,    91.40321793,    91.47356882,    91.54524998,
          91.61751839,    91.69621001,    91.77527785,    91.8570915 ,
          91.94667917,    92.04233187,    92.14311081,    92.25982322,
          92.3757338 ,    92.51035322,    92.64836595,    92.81041852,
          93.01492352,    93.24169399,    93.50535077,    93.85309307,
          94.27874038,    94.80320264,    95.53266579,    96.58649563,
          98.33035519,   101.28334797,   106.65596313,   114.82647404,
         125.25083682,   137.42452309,   150.46977665,   165.81459487,
         180.42240745,   196.80163307,   214.35420835,   232.36718876,
         252.48026325,   271.732371  ,   291.80289637,   312.34676536,
         332.55385486,   353.81654048,   376.44201794,   398.62101806,
         423.55322005,   447.61328875,   472.1686854 ,   499.26437289,
         527.00680493,   555.73077415,   582.82289451,   612.79104529,
         643.86421996,   675.30124802,   707.29301025,   740.83828682,
         773.07030372,   808.2009199 ,   845.04487856,   885.48242397,
         922.69976184,   966.02749527,  1011.02573978,  1057.97472071,
        1111.15720387,  1164.63048804,  1218.31867002,  1278.19815109,
        1340.13206294,  1409.32421211,  1483.01386846,  1562.84010557,
        1643.67285451,  1732.3073015 ,  1833.02174298,  1928.29262076,
        2034.58163743,  2152.27726983,  2283.18563588,  2406.77693992,
        2547.20029262,  2700.20440394,  2854.89477969,  3030.17737526,
        3220.30717436,  3431.3803545 ,  3662.16701292,  3932.98599362,
        4248.52055463,  4610.90517677,  5100.51939341,  5845.29882936,
       13127.67593172 };

thgrid = {-0.99  , -0.9075, -0.825 , -0.7425, -0.66  , -0.5775,
-0.495 ,
       -0.4125, -0.33  , -0.2475, -0.165 , -0.0825,  0.    ,  0.0825,
        0.165 ,  0.2475,  0.33  ,  0.4125,  0.495 ,  0.5775,  0.66  ,
        0.7425,  0.825 ,  0.9075,  0.99  };




==> anc/uU_totaldelta_vertbox.dat <==
1  1  -63.3642
1  2  -44.9893
1  3  -37.6266
1  4  -32.9291
1  5  -29.469
1  6  -26.7478
1  7  -24.5375
1  8  -22.7177
1  9  -21.2167
1  10  -19.9855
1  11  -18.9823
1  12  -18.1631
1  13  -17.4743
1  14  -16.8492
1  15  -16.2069
1  16  -15.4554
1  17  -14.496
1  18  -13.2278
1  19  -11.5468
1  20  -9.33651
1  21  -6.43935
1  22  -2.58824
1  23  2.78409
1  24  11.2928
1  25  31.5569
2  1  -63.4393
2  2  -45.3413
2  3  -38.242
2  4  -33.6993
2  5  -30.3241
2  6  -27.6309
2  7  -25.3966
2  8  -23.5027
2  9  -21.8802
2  10  -20.485
2  11  -19.2847
2  12  -18.25
2  13  -17.3467
2  14  -16.53
2  15  -15.7386
2  16  -14.8917
2  17  -13.8887
2  18  -12.6118
2  19  -10.9288
2  20  -8.68949
2  21  -5.70397
2  22  -1.67689
2  23  3.98925
2  24  12.9632
2  25  33.4047
3  1  -64.1565
3  2  -46.0624
3  3  -39.1799
3  4  -34.7699
3  5  -31.4683
3  6  -28.7992
3  7  -26.5423
3  8  -24.5787
3  9  -22.8383
3  10  -21.2763
3  11  -19.8623
3  12  -18.5727
3  13  -17.3853
3  14  -16.2737
3  15  -15.2008
3  16  -14.1116
3  17  -12.9259
3  18  -11.5321
3  19  -9.7832
3  20  -7.494
3  21  -4.42873
3  22  -0.24895
3  23  5.67074
3  24  14.9885
3  25  34.1585
4  1  -65.2053
4  2  -46.885
4  3  -40.1196
4  4  -35.7879
4  5  -32.533
4  6  -29.8835
4  7  -27.6204
4  8  -25.6247
4  9  -23.8249
4  10  -22.175
4  11  -20.6437
4  12  -19.208
4  13  -17.8493
4  14  -16.5493
4  15  -15.2854
4  16  -14.0243
4  17  -12.7134
4  18  -11.2688
4  19  -9.56152
4  20  -7.4035
4  21  -4.53212
4  22  -0.573463
4  23  5.09921
4  24  13.9838
4  25  29.2444
5  1  -67.1862
5  2  -48.2671
5  3  -41.5753
5  4  -37.3066
5  5  -34.0958
5  6  -31.473
5  7  -29.2208
5  8  -27.2215
5  9  -25.4046
5  10  -23.7259
5  11  -22.1569
5  12  -20.6802
5  13  -19.2866
5  14  -17.9742
5  15  -16.7481
5  16  -15.6194
5  17  -14.6029
5  18  -13.711
5  19  -12.9365
5  20  -12.2199
5  21  -11.3934
5  22  -10.1072
5  23  -7.75171
5  24  -3.32334
5  25  -1.44714
6  1  -70.5923
6  2  -50.4547
6  3  -43.7249
6  4  -39.4683
6  5  -36.2802
6  6  -33.6857
6  7  -31.4687
6  8  -29.5154
6  9  -27.7621
6  10  -26.1738
6  11  -24.7358
6  12  -23.4506
6  13  -22.3381
6  14  -21.4388
6  15  -20.8202
6  16  -20.5844
6  17  -20.8773
6  18  -21.8932
6  19  -23.8618
6  20  -26.9941
6  21  -31.3574
6  22  -36.6902
6  23  -42.301
6  24  -47.4405
6  25  -57.846
7  1  -75.6037
7  2  -53.4952
7  3  -46.5447
7  4  -42.204
7  5  -38.9858
7  6  -36.398
7  7  -34.2225
7  8  -32.3505
7  9  -30.7272
7  10  -29.3311
7  11  -28.165
7  12  -27.2533
7  13  -26.6413
7  14  -26.3965
7  15  -26.6075
7  16  -27.3798
7  17  -28.8215
7  18  -31.0146
7  19  -33.969
7  20  -37.5644
7  21  -41.5086
7  22  -45.3463
7  23  -48.5317
7  24  -50.4624
7  25  -46.9819
8  1  -83.3161
8  2  -57.9933
8  3  -50.5117
8  4  -45.9138
8  5  -42.5556
8  6  -39.9052
8  7  -37.7335
8  8  -35.9306
8  9  -34.4459
8  10  -33.2635
8  11  -32.3898
8  12  -31.8463
8  13  -31.6623
8  14  -31.8662
8  15  -32.4738
8  16  -33.4733
8  17  -34.8099
8  18  -36.3746
8  19  -38.0019
8  20  -39.4797
8  21  -40.5647
8  22  -40.982
8  23  -40.3492
8  24  -37.7197
8  25  -32.457
9  1  -91.9745
9  2  -62.9254
9  3  -54.6899
9  4  -49.6886
9  5  -46.0787
9  6  -43.2718
9  7  -41.0165
9  8  -39.1927
9  9  -37.7426
9  10  -36.6411
9  11  -35.8796
9  12  -35.4539
9  13  -35.3541
9  14  -35.5539
9  15  -36.0027
9  16  -36.6197
9  17  -37.2949
9  18  -37.895
9  19  -38.2725
9  20  -38.2723
9  21  -37.7231
9  22  -36.3957
9  23  -33.8542
9  24  -28.7753
9  25  -6.43467
10  1  -99.9659
10  2  -67.4288
10  3  -58.4042
10  4  -52.958
10  5  -49.0518
10  6  -46.0377
10  7  -43.6386
10  8  -41.7197
10  9  -40.2109
10  10  -39.0735
10  11  -38.2804
10  12  -37.8036
10  13  -37.6032
10  14  -37.6213
10  15  -37.7779
10  16  -37.9736
10  17  -38.0947
10  18  -38.0215
10  19  -37.6322
10  20  -36.7996
10  21  -35.3699
10  22  -33.1024
10  23  -29.4873
10  24  -22.9285
10  25  3.69667
11  1  -106.564
11  2  -71.1319
11  3  -61.4089
11  4  -55.5572
11  5  -51.3715
11  6  -48.1515
11  7  -45.5967
11  8  -43.5579
11  9  -41.9537
11  10  -40.733
11  11  -39.8546
11  12  -39.2736
11  13  -38.9329
11  14  -38.758
11  15  -38.6581
11  16  -38.5298
11  17  -38.2645
11  18  -37.7531
11  19  -36.8871
11  20  -35.5488
11  21  -33.5839
11  22  -30.7324
11  23  -26.424
11  24  -18.8672
11  25  10.773
12  1  -112.786
12  2  -74.6199
12  3  -64.2092
12  4  -57.951
12  5  -53.4792
12  6  -50.0426
12  7  -47.3171
12  8  -45.1394
12  9  -43.4167
12  10  -42.0869
12  11  -41.0966
12  12  -40.3881
12  13  -39.8918
12  14  -39.5235
12  15  -39.1866
12  16  -38.778
12  17  -38.1937
12  18  -37.3323
12  19  -36.0922
12  20  -34.3584
12  21  -31.9707
12  22  -28.6481
12  23  -23.7655
12  24  -15.3601
12  25  16.9138
13  1  -118.086
13  2  -77.5904
13  3  -66.5767
13  4  -59.9576
13  5  -55.2284
13  6  -51.5934
13  7  -48.708
13  8  -46.3965
13  9  -44.5564
13  10  -43.1166
13  11  -42.0145
13  12  -41.1833
13  13  -40.545
13  14  -40.0094
13  15  -39.4773
13  16  -38.8464
13  17  -38.0162
13  18  -36.8895
13  19  -35.3678
13  20  -33.3354
13  21  -30.6252
13  22  -26.9374
13  23  -21.6009
13  24  -12.5137
13  25  21.9137
14  1  -123.089
14  2  -80.3956
14  3  -68.801
14  4  -61.8311
14  5  -56.8495
14  6  -53.0177
14  7  -49.9714
14  8  -47.523
14  9  -45.5613
14  10  -44.0068
14  11  -42.7892
14  12  -41.8341
14  13  -41.057
14  14  -40.3636
14  15  -39.6529
14  16  -38.8234
14  17  -37.7771
14  18  -36.4195
14  19  -34.6533
14  20  -32.3607
14  21  -29.3667
14  22  -25.3533
14  23  -19.6072
14  24  -9.89789
14  25  26.5175
15  1  -127.854
15  2  -83.0695
15  3  -70.9129
15  4  -63.6014
15  5  -58.3721
15  6  -54.3457
15  7  -51.1388
15  8  -48.5524
15  9  -46.4669
15  10  -44.7955
15  11  -43.461
15  12  -42.3827
15  13  -41.4709
15  14  -40.6278
15  15  -39.7515
15  16  -38.741
15  17  -37.4999
15  18  -35.9354
15  19  -33.9501
15  20  -31.4232
15  21  -28.1717
15  22  -23.86
15  23  -17.735
15  24  -7.44588
15  25  30.838
16  1  -132.529
16  2  -85.6947
16  3  -72.98
16  4  -65.3273
16  5  -59.8495
16  6  -55.6266
16  7  -52.2562
16  8  -49.5284
16  9  -47.3154
16  10  -45.5236
16  11  -44.0694
16  12  -42.8665
16  13  -41.821
16  14  -40.8321
16  15  -39.7969
16  16  -38.6149
16  17  -37.1909
16  18  -35.4327
16  19  -33.2422
16  20  -30.4948
16  21  -26.9993
16  22  -22.4029
16  23  -15.9135
16  24  -5.06357
16  25  35.0385
17  1  -136.657
17  2  -88.0142
17  3  -74.8022
17  4  -66.8442
17  5  -61.143
17  6  -56.7426
17  7  -53.2239
17  8  -50.3671
17  9  -48.0374
17  10  -46.1354
17  11  -44.5723
17  12  -43.2572
17  13  -42.0927
17  14  -40.9759
17  15  -39.803
17  16  -38.4737
17  17  -36.8934
17  18  -34.9701
17  19  -32.6043
17  20  -29.6681
17  21  -25.9624
17  22  -21.1193
17  23  -14.3125
17  24  -2.97203
17  25  38.7276
18  1  -140.96
18  2  -90.4336
18  3  -76.6992
18  4  -68.4195
18  5  -62.4821
18  6  -57.8934
18  7  -54.2168
18  8  -51.2221
18  9  -48.7674
18  10  -46.7474
18  11  -45.0682
18  12  -43.6343
18  13  -42.3452
18  14  -41.0959
18  15  -39.7816
18  16  -38.3021
18  17  -36.5631
18  18  -34.4723
18  19  -31.9286
18  20  -28.7999
18  21  -24.8791
18  22  -19.7823
18  23  -12.6478
18  24  -0.799227
18  25  42.5607
19  1  -144.927
19  2  -92.6657
19  3  -78.4468
19  4  -69.8678
19  5  -63.7101
19  6  -58.9452
19  7  -55.1203
19  8  -51.9959
19  9  -49.4234
19  10  -47.2922
19  11  -45.5038
19  12  -43.9593
19  13  -42.555
19  14  -41.184
19  15  -39.741
19  16  -38.1256
19  17  -36.2433
19  18  -34.0015
19  19  -31.2971
19  20  -27.994
19  21  -23.8778
19  22  -18.5495
19  23  -11.1148
19  24  1.20006
19  25  46.0878
20  1  -148.411
20  2  -94.6271
20  3  -79.9806
20  4  -71.1369
20  5  -64.784
20  6  -59.8627
20  7  -55.9058
20  8  -52.6656
20  9  -49.9879
20  10  -47.7575
20  11  -45.8721
20  12  -44.2296
20  13  -42.7238
20  14  -41.2465
20  15  -39.6916
20  16  -37.9584
20  17  -35.9524
20  18  -33.58
20  19  -30.7366
20  20  -27.2825
20  21  -22.9963
20  22  -17.4661
20  23  -9.76926
20  24  2.95392
20  25  49.1818
21  1  -151.889
21  2  -96.5855
21  3  -81.5106
21  4  -72.4014
21  5  -65.8523
21  6  -60.7733
21  7  -56.6833
21  8  -53.3262
21  9  -50.5421
21  10  -48.2114
21  11  -46.2282
21  12  -44.4872
21  13  -42.8801
21  14  -41.2971
21  15  -39.6314
21  16  -37.782
21  17  -35.654
21  18  -33.1531
21  19  -30.1727
21  20  -26.5693
21  21  -22.1148
21  22  -16.3844
21  23  -8.42678
21  24  4.7029
21  25  52.2671
22  1  -155.153
22  2  -98.425
22  3  -82.9466
22  4  -73.5868
22  5  -66.8524
22  6  -61.6244
22  7  -57.4082
22  8  -53.9402
22  9  -51.0551
22  10  -48.6293
22  11  -46.5535
22  12  -44.7196
22  13  -43.0173
22  14  -41.3354
22  15  -39.5664
22  16  -37.6089
22  17  -35.3677
22  18  -32.7475
22  19  -29.6397
22  20  -25.8974
22  21  -21.2859
22  22  -15.3684
22  23  -7.16667
22  24  6.3439
22  25  55.1617
23  1  -158.522
23  2  -100.324
23  3  -84.428
23  4  -74.8086
23  5  -67.8819
23  6  -62.4991
23  7  -58.1518
23  8  -54.5683
23  9  -51.5781
23  10  -49.0534
23  11  -46.8813
23  12  -44.9512
23  13  -43.1505
23  14  -41.3669
23  15  -39.492
23  16  -37.4239
23  17  -35.067
23  18  -32.3248
23  19  -29.0867
23  20  -25.202
23  21  -20.4296
23  22  -14.3197
23  23  -5.86682
23  24  8.03607
23  25  58.1463
24  1  -161.855
24  2  -102.203
24  3  -85.8933
24  4  -76.0162
24  5  -68.8984
24  6  -63.3616
24  7  -58.8837
24  8  -55.1851
24  9  -52.0901
24  10  -49.4667
24  11  -47.1989
24  12  -45.1733
24  13  -43.2753
24  14  -41.3913
24  15  -39.4122
24  16  -37.2355
24  17  -34.765
24  18  -31.9031
24  19  -28.5371
24  20  -24.5126
24  21  -19.5816
24  22  -13.2821
24  23  -4.58139
24  24  9.70899
24  25  61.0968
25  1  -165.043
25  2  -104.001
25  3  -87.2945
25  4  -77.1701
25  5  -69.8688
25  6  -64.1841
25  7  -59.5805
25  8  -55.7712
25  9  -52.5752
25  10  -49.857
25  11  -47.4972
25  12  -45.38
25  13  -43.389
25  14  -41.4093
25  15  -39.331
25  16  -37.0512
25  17  -34.4728
25  18  -31.4973
25  19  -28.0098
25  20  -23.8523
25  21  -18.7704
25  22  -12.2902
25  23  -3.35301
25  24  11.3073
25  25  63.9155
26  1  -168.227
26  2  -105.797
26  3  -88.6931
26  4  -78.3213
26  5  -70.8363
26  6  -65.0032
26  7  -60.2736
26  8  -56.3532
26  9  -53.0559
26  10  -50.2425
26  11  -47.7905
26  12  -45.5817
26  13  -43.4979
26  14  -41.4229
26  15  -39.246
26  16  -36.8638
26  17  -34.1786
26  18  -31.0904
26  19  -27.4823
26  20  -23.1926
26  21  -17.9607
26  22  -11.3007
26  23  -2.12799
26  24  12.9009
26  25  66.7258
27  1  -171.346
27  2  -107.557
27  3  -90.0634
27  4  -79.4486
27  5  -71.783
27  6  -65.8041
27  7  -60.9506
27  8  -56.9208
27  9  -53.5239
27  10  -50.6168
27  11  -48.0742
27  12  -45.7756
27  13  -43.6009
27  14  -41.4328
27  15  -39.1597
27  16  -36.6777
27  17  -33.8883
27  18  -30.6904
27  19  -26.9648
27  20  -22.5463
27  21  -17.168
27  22  -10.3323
27  23  -0.929443
27  24  14.4599
27  25  69.475
28  1  -174.578
28  2  -109.381
28  3  -91.4833
28  4  -80.6162
28  5  -72.763
28  6  -66.6325
28  7  -61.6501
28  8  -57.5066
28  9  -54.0061
28  10  -51.0016
28  11  -48.365
28  12  -45.9732
28  13  -43.7044
28  14  -41.44
28  15  -39.0677
28  16  -36.4829
28  17  -33.5862
28  18  -30.2752
28  19  -26.4285
28  20  -21.8772
28  21  -16.3477
28  22  -9.33068
28  23  0.310066
28  24  16.072
28  25  72.3178
29  1  -177.687
29  2  -111.135
29  3  -92.8485
29  4  -81.7384
29  5  -73.7045
29  6  -67.4279
29  7  -62.3213
29  8  -58.0681
29  9  -54.4676
29  10  -51.3694
29  11  -48.6422
29  12  -46.1607
29  13  -43.8016
29  14  -41.4449
29  15  -38.9776
29  16  -36.2943
29  17  -33.295
29  18  -29.8758
29  19  -25.9133
29  20  -21.2348
29  21  -15.5606
29  22  -8.3698
29  23  1.49897
29  24  17.6182
29  25  75.0445
30  1  -180.525
30  2  -112.736
30  3  -94.0941
30  4  -82.762
30  5  -74.563
30  6  -68.1528
30  7  -62.9326
30  8  -58.5791
30  9  -54.8873
30  10  -51.7033
30  11  -48.8934
30  12  -46.3302
30  13  -43.8887
30  14  -41.448
30  15  -38.8943
30  16  -36.1217
30  17  -33.0292
30  18  -29.5118
30  19  -25.4442
30  20  -20.6501
30  21  -14.8445
30  22  -7.49564
30  23  2.5805
30  24  19.0247
30  25  77.525
31  1  -183.363
31  2  -114.337
31  3  -95.3398
31  4  -83.7854
31  5  -75.421
31  6  -68.8771
31  7  -63.5431
31  8  -59.0892
31  9  -55.3059
31  10  -52.0361
31  11  -49.1435
31  12  -46.4986
31  13  -43.9748
31  14  -41.4504
31  15  -38.8106
31  16  -35.949
31  17  -32.7637
31  18  -29.1487
31  19  -24.9763
31  20  -20.0673
31  21  -14.1307
31  22  -6.62441
31  23  3.65838
31  24  20.4265
31  25  79.9973
32  1  -186.163
32  2  -115.917
32  3  -96.5687
32  4  -84.7949
32  5  -76.2672
32  6  -69.5912
32  7  -64.1448
32  8  -59.5917
32  9  -55.7181
32  10  -52.3636
32  11  -49.3894
32  12  -46.664
32  13  -44.0593
32  14  -41.4525
32  15  -38.7281
32  16  -35.779
32  17  -32.5027
32  18  -28.7917
32  19  -24.5166
32  20  -19.4947
32  21  -13.4294
32  22  -5.76843
32  23  4.71744
32  24  21.8039
32  25  82.4269
33  1  -188.824
33  2  -117.418
33  3  -97.7358
33  4  -85.7534
33  5  -77.0704
33  6  -70.269
33  7  -64.7158
33  8  -60.0685
33  9  -56.1091
33  10  -52.6743
33  11  -49.6226
33  12  -46.8208
33  13  -44.1395
33  14  -41.4547
33  15  -38.6502
33  16  -35.6185
33  17  -32.256
33  18  -28.4544
33  19  -24.0822
33  20  -18.9535
33  21  -12.7666
33  22  -4.95949
33  23  5.71837
33  24  23.1058
33  25  84.7236
34  1  -191.522
34  2  -118.94
34  3  -98.9193
34  4  -86.7253
34  5  -77.8849
34  6  -70.9561
34  7  -65.2946
34  8  -60.5518
34  9  -56.5055
34  10  -52.9892
34  11  -49.8591
34  12  -46.9801
34  13  -44.2212
34  14  -41.4575
34  15  -38.5722
34  16  -35.4569
34  17  -32.0077
34  18  -28.1146
34  19  -23.6444
34  20  -18.408
34  21  -12.0985
34  22  -4.14381
34  23  6.7278
34  24  24.419
34  25  87.0406
35  1  -194.268
35  2  -120.488
35  3  -100.123
35  4  -87.7138
35  5  -78.7131
35  6  -71.6548
35  7  -65.8832
35  8  -61.0433
35  9  -56.9087
35  10  -53.3097
35  11  -50.1001
35  12  -47.1426
35  13  -44.3051
35  14  -41.4615
35  15  -38.4943
35  16  -35.2946
35  17  -31.7574
35  18  -27.7718
35  19  -23.2025
35  20  -17.8573
35  21  -11.4237
35  22  -3.31981
35  23  7.74771
35  24  25.7461
35  25  89.3825
36  1  -196.655
36  2  -121.833
36  3  -101.169
36  4  -88.5726
36  5  -79.4328
36  6  -72.2619
36  7  -66.3948
36  8  -61.4706
36  9  -57.2593
36  10  -53.5886
36  11  -50.31
36  12  -47.2847
36  13  -44.3791
36  14  -41.4663
36  15  -38.4283
36  16  -35.1555
36  17  -31.5423
36  18  -27.4768
36  19  -22.8219
36  20  -17.3827
36  21  -10.8419
36  22  -2.60926
36  23  8.62742
36  24  26.891
36  25  91.4035
37  1  -199.297
37  2  -123.322
37  3  -102.327
37  4  -89.5233
37  5  -80.2294
37  6  -72.9341
37  7  -66.9612
37  8  -61.9439
37  9  -57.648
37  10  -53.8982
37  11  -50.5435
37  12  -47.4433
37  13  -44.4626
37  14  -41.4736
37  15  -38.3575
37  16  -35.0043
37  17  -31.3075
37  18  -27.1541
37  19  -22.405
37  20  -16.8624
37  21  -10.2039
37  22  -1.82964
37  23  9.59295
37  24  28.1479
37  25  93.6228
38  1  -201.846
38  2  -124.758
38  3  -103.442
38  4  -90.4395
38  5  -80.9973
38  6  -73.5822
38  7  -67.5075
38  8  -62.4007
38  9  -58.0235
38  10  -54.1977
38  11  -50.77
38  12  -47.5979
38  13  -44.5452
38  14  -41.4831
38  15  -38.2922
38  16  -34.8619
38  17  -31.0851
38  18  -26.8475
38  19  -22.0084
38  20  -16.3669
38  21  -9.59578
38  22  -1.08618
38  23  10.5141
38  24  29.3475
38  25  95.7416
39  1  -204.227
39  2  -126.098
39  3  -104.485
39  4  -91.2954
39  5  -81.7147
39  6  -74.1878
39  7  -68.0184
39  8  -62.8282
39  9  -58.3754
39  10  -54.4788
39  11  -50.9833
39  12  -47.7444
39  13  -44.6247
39  14  -41.4947
39  15  -38.2344
39  16  -34.7325
39  17  -30.8814
39  18  -26.5658
39  19  -21.6432
39  20  -15.9101
39  21  -9.0348
39  22  -0.399936
39  23  11.3647
39  24  30.4557
39  25  97.6998
40  1  -206.745
40  2  -127.514
40  3  -105.586
40  4  -92.1998
40  5  -82.4729
40  6  -74.8281
40  7  -68.5588
40  8  -63.2809
40  9  -58.7485
40  10  -54.7777
40  11  -51.2108
40  12  -47.9018
40  13  -44.7118
40  14  -41.5105
40  15  -38.1773
40  16  -34.6004
40  17  -30.6714
40  18  -26.274
40  19  -21.264
40  20  -15.4352
40  21  -8.45082
40  22  0.314977
40  23  12.2514
40  24  31.6115
40  25  99.743
41  1  -209.204
41  2  -128.897
41  3  -106.661
41  4  -93.0828
41  5  -83.2134
41  6  -75.4539
41  7  -69.0874
41  8  -63.7242
41  9  -59.1146
41  10  -55.0718
41  11  -51.4358
41  12  -48.0587
41  13  -44.8006
41  14  -41.5302
41  15  -38.1263
41  16  -34.4767
41  17  -30.4724
41  18  -25.996
41  19  -20.9016
41  20  -14.9802
41  21  -7.89073
41  22  1.00129
41  23  13.1032
41  24  32.7225
41  25  101.708
42  1  -211.569
42  2  -130.225
42  3  -107.693
42  4  -93.9314
42  5  -83.9254
42  6  -76.0559
42  7  -69.5964
42  8  -64.1517
42  9  -59.4684
42  10  -55.3569
42  11  -51.6551
42  12  -48.2132
42  13  -44.8902
42  14  -41.554
42  15  -38.0827
42  16  -34.3639
42  17  -30.2879
42  18  -25.7363
42  19  -20.5618
42  20  -14.5527
42  21  -7.36354
42  22  1.64803
42  23  13.9067
42  24  33.7712
42  25  103.564
43  1  -213.944
43  2  -131.593
43  3  -108.758
43  4  -94.8062
43  5  -84.6598
43  6  -76.6773
43  7  -70.1225
43  8  -64.5943
43  9  -59.8358
43  10  -55.6541
43  11  -51.885
43  12  -48.3771
43  13  -44.9878
43  14  -41.5843
43  15  -38.0444
43  16  -34.255
43  17  -30.1059
43  18  -25.4778
43  19  -20.2218
43  20  -14.1237
43  21  -6.83346
43  22  2.29923
43  23  14.7165
43  24  34.8291
43  25  105.521
44  1  -216.314
44  2  -132.886
44  3  -109.763
44  4  -95.6329
44  5  -85.3541
44  6  -77.2653
44  7  -70.621
44  8  -65.0147
44  9  -60.1858
44  10  -55.9386
44  11  -52.1068
44  12  -48.5371
44  13  -45.0859
44  14  -41.6195
44  15  -38.0155
44  16  -34.1602
44  17  -29.943
44  18  -25.2437
44  19  -19.912
44  20  -13.7312
44  21  -6.34731
44  22  2.89752
44  23  15.4615
44  24  35.8035
44  25  107.166
45  1  -218.549
45  2  -134.137
45  3  -110.736
45  4  -96.4335
45  5  -86.027
45  6  -77.8359
45  7  -71.1056
45  8  -65.4243
45  9  -60.528
45  10  -56.2183
45  11  -52.3264
45  12  -48.6977
45  13  -45.1873
45  14  -41.661
45  15  -37.9956
45  16  -34.0774
45  17  -29.7953
45  18  -25.0282
45  19  -19.6246
45  20  -13.3653
45  21  -5.8927
45  22  3.45819
45  23  16.1608
45  24  36.7193
45  25  108.792
46  1  -220.825
46  2  -135.409
46  3  -111.726
46  4  -97.2479
46  5  -86.7121
46  6  -78.4176
46  7  -71.6005
46  8  -65.844
46  9  -60.88
46  10  -56.5077
46  11  -52.5558
46  12  -48.8681
46  13  -45.2985
46  14  -41.7119
46  15  -37.9851
46  16  -34.004
46  17  -29.657
46  18  -24.8224
46  19  -19.3472
46  20  -13.0101
46  21  -5.44965
46  22  4.00609
46  23  16.8456
46  24  37.6175
46  25  110.389
47  1  -223.065
47  2  -136.658
47  3  -112.698
47  4  -98.0488
47  5  -87.3865
47  6  -78.9912
47  7  -72.0898
47  8  -66.2603
47  9  -61.231
47  10  -56.7983
47  11  -52.7886
47  12  -49.0439
47  13  -45.4171
47  14  -41.7725
47  15  -37.9864
47  16  -33.9446
47  17  -29.5353
47  18  -24.6359
47  19  -19.0921
47  20  -12.6808
47  21  -5.03674
47  22  4.51856
47  23  17.4877
47  24  38.4617
47  25  111.892
48  1  -225.226
48  2  -137.861
48  3  -113.635
48  4  -98.8209
48  5  -88.0375
48  6  -79.5458
48  7  -72.5642
48  8  -66.6656
48  9  -61.5748
48  10  -57.0851
48  11  -53.0211
48  12  -49.2228
48  13  -45.5421
48  14  -41.8427
48  15  -38.0008
48  16  -33.9019
48  17  -29.4339
48  18  -24.4739
48  19  -18.8663
48  20  -12.3859
48  21  -4.66443
48  22  4.98282
48  23  18.0715
48  24  39.2312
48  25  113.266
49  1  -227.495
49  2  -139.12
49  3  -114.617
49  4  -99.6306
49  5  -88.7212
49  6  -80.1298
49  7  -73.0655
49  8  -67.0959
49  9  -61.9422
49  10  -57.3946
49  11  -53.2753
49  12  -49.4224
49  13  -45.6868
49  14  -41.9315
49  15  -38.0326
49  16  -33.8756
49  17  -29.3482
49  18  -24.3268
49  19  -18.655
49  20  -12.1056
49  21  -4.30685
49  22  5.4317
49  23  18.6387
49  24  39.9818
49  25  114.61
50  1  -229.524
50  2  -140.244
50  3  -115.492
50  4  -100.354
50  5  -89.3332
50  6  -80.6538
50  7  -73.5172
50  8  -67.4859
50  9  -62.2778
50  10  -57.6804
50  11  -53.5134
50  12  -49.6135
50  13  -45.8304
50  14  -42.0268
50  15  -38.0787
50  16  -33.8715
50  17  -29.2931
50  18  -24.2194
50  19  -18.4931
50  20  -11.8854
50  21  -4.02191
50  22  5.79282
50  23  19.098
50  24  40.5929
50  25  115.708
51  1  -231.634
51  2  -141.407
51  3  -116.4
51  4  -101.105
51  5  -89.9699
51  6  -81.2009
51  7  -73.991
51  8  -67.8978
51  9  -62.6354
51  10  -57.9883
51  11  -53.774
51  12  -49.8274
51  13  -45.997
51  14  -42.1452
51  15  -38.148
51  16  -33.8911
51  17  -29.2622
51  18  -24.1371
51  19  -18.3576
51  20  -11.6936
51  21  -3.7681
51  22  6.11915
51  23  19.5173
51  24  41.1551
51  25  116.724
52  1  -233.558
52  2  -142.464
52  3  -117.226
52  4  -101.789
52  5  -90.5513
52  6  -81.7024
52  7  -74.4276
52  8  -68.2802
52  9  -62.9708
52  10  -58.281
52  11  -54.0259
52  12  -50.0389
52  13  -46.1675
52  14  -42.274
52  15  -38.2342
52  16  -33.9344
52  17  -29.2623
52  18  -24.0936
52  19  -18.2695
52  20  -11.5587
52  21  -3.58223
52  22  6.36397
52  23  19.8371
52  24  41.589
52  25  117.516
53  1  -235.555
53  2  -143.556
53  3  -118.08
53  4  -102.498
53  5  -91.1557
53  6  -82.2261
53  7  -74.8867
53  8  -68.6858
53  9  -63.3305
53  10  -58.5993
53  11  -54.3049
53  12  -50.2786
53  13  -46.3674
53  14  -42.4331
53  15  -38.3519
53  16  -34.0105
53  17  -29.297
53  18  -24.087
53  19  -18.2212
53  20  -11.4675
53  21  -3.445
53  22  6.55362
53  23  20.0924
53  24  41.9432
53  25  118.171
54  1  -237.744
54  2  -144.746
54  3  -119.011
54  4  -103.273
54  5  -91.8197
54  6  -82.8048
54  7  -75.3981
54  8  -69.1427
54  9  -63.7413
54  10  -58.9691
54  11  -54.6355
54  12  -50.5702
54  13  -46.619
54  14  -42.6436
54  15  -38.521
54  16  -34.1382
54  17  -29.3841
54  18  -24.1344
54  19  -18.2298
54  20  -11.437
54  21  -3.37377
54  22  6.66979
54  23  20.2633
54  24  42.1944
54  25  118.653
55  1  -239.828
55  2  -145.87
55  3  -119.894
55  4  -104.011
55  5  -92.454
55  6  -83.3618
55  7  -75.8954
55  8  -69.5927
55  9  -64.1525
55  10  -59.3461
55  11  -54.9801
55  12  -50.882
55  13  -46.8969
55  14  -42.8868
55  15  -38.7291
55  16  -34.312
55  17  -29.5249
55  18  -24.2441
55  19  -18.3102
55  20  -11.4896
55  21  -3.39921
55  22  6.67239
55  23  20.2977
55  24  42.2721
55  25  118.833
56  1  -241.906
56  2  -146.982
56  3  -120.768
56  4  -104.744
56  5  -93.0892
56  6  -83.9243
56  7  -76.4033
56  8  -70.0591
56  9  -64.5859
56  10  -59.7511
56  11  -55.3581
56  12  -51.2325
56  13  -47.2185
56  14  -43.1786
56  15  -38.9911
56  16  -34.5455
56  17  -29.7321
56  18  -24.428
56  19  -18.474
56  20  -11.6367
56  21  -3.53262
56  22  6.54981
56  23  20.1833
56  24  42.1621
56  25  118.687
57  1  -244.233
57  2  -148.215
57  3  -121.742
57  4  -105.565
57  5  -93.8051
57  6  -84.5649
57  7  -76.9898
57  8  -70.6066
57  9  -65.1042
57  10  -60.2452
57  11  -55.8293
57  12  -51.6796
57  13  -47.6398
57  14  -43.5729
57  15  -39.3592
57  16  -34.8894
57  17  -30.0557
57  18  -24.7361
57  19  -18.7721
57  20  -11.931
57  21  -3.83002
57  22  6.24099
57  23  19.851
57  24  41.7817
57  25  118.075
58  1  -246.647
58  2  -149.478
58  3  -122.744
58  4  -106.416
58  5  -94.5536
58  6  -85.2428
58  7  -77.6201
58  8  -71.2057
58  9  -65.6825
58  10  -60.8075
58  11  -56.3762
58  12  -52.2093
58  13  -48.1503
58  14  -44.0634
58  15  -39.8307
58  16  -35.3456
58  17  -30.5017
58  18  -25.1789
58  19  -19.2199
58  20  -12.3931
58  21  -4.31785
58  22  5.71262
58  23  19.2587
58  24  41.0744
58  25  116.895
59  1  -249.204
59  2  -150.802
59  3  -123.8
59  4  -107.318
59  5  -95.3548
59  6  -85.9775
59  7  -78.3136
59  8  -71.8761
59  9  -66.3408
59  10  -61.4584
59  11  -57.0194
59  12  -52.8424
59  13  -48.7708
59  14  -44.6708
59  15  -40.4271
59  16  -35.9359
59  17  -31.0934
59  18  -25.7814
59  19  -19.8444
59  20  -13.053
59  21  -5.02944
59  22  4.92666
59  23  18.3615
59  24  39.9842
59  25  115.046
60  1  -252.33
60  2  -152.404
60  3  -125.084
60  4  -108.423
60  5  -96.3449
60  6  -86.8959
60  7  -79.1924
60  8  -72.738
60  9  -67.1988
60  10  -62.3169
60  11  -57.8771
60  12  -53.6956
60  13  -49.6165
60  14  -45.509
60  15  -41.262
60  16  -36.7753
60  17  -31.9486
60  18  -26.6662
60  19  -20.7755
60  20  -14.0502
60  21  -6.11809
60  22  3.71123
60  23  16.9606
60  24  38.2654
60  25  112.102
61  1  -256.436
61  2  -154.494
61  3  -126.768
61  4  -109.88
61  5  -97.6585
61  6  -88.1243
61  7  -80.3788
61  8  -73.9118
61  9  -68.3758
61  10  -63.5011
61  11  -59.0652
61  12  -54.8824
61  13  -50.7991
61  14  -46.6894
61  15  -42.4476
61  16  -37.9786
61  17  -33.1866
61  18  -27.9596
61  19  -22.1488
61  20  -15.5329
61  21  -7.74796
61  22  1.88054
61  23  14.8389
61  24  35.6481
61  25  107.587
62  1  -262.957
62  2  -157.81
62  3  -129.446
62  4  -112.196
62  5  -99.7463
62  6  -90.0777
62  7  -82.2666
62  8  -75.7784
62  9  -70.2421
62  10  -65.3705
62  11  -60.932
62  12  -56.7402
62  13  -52.6471
62  14  -48.5349
62  15  -44.3061
62  16  -39.8727
62  17  -35.1445
62  18  -30.0147
62  19  -24.34
62  20  -17.9071
62  21  -10.3654
62  22  -1.0668
62  23  11.415
62  24  31.4127
62  25  100.239
63  1  -274.284
63  2  -163.583
63  3  -134.078
63  4  -116.157
63  5  -103.273
63  6  -93.3365
63  7  -85.3766
63  8  -78.8108
63  9  -73.2274
63  10  -68.3135
63  11  -63.8287
63  12  -59.5902
63  13  -55.4599
63  14  -51.3313
63  15  -47.1167
63  16  -42.7358
63  17  -38.1046
63  18  -33.1222
63  19  -27.6526
63  20  -21.4939
63  21  -14.316
63  22  -5.51038
63  23  6.25803
63  24  25.0363
63  25  89.1357
64  1  -295.753
64  2  -174.355
64  3  -142.48
64  4  -123.091
64  5  -109.245
64  6  -98.7174
64  7  -90.4126
64  8  -83.6343
64  9  -77.8928
64  10  -72.8387
64  11  -68.2245
64  12  -63.8759
64  13  -59.6669
64  14  -55.5022
64  15  -51.3023
64  16  -46.9932
64  17  -42.496
64  18  -37.7161
64  19  -32.5268
64  20  -26.7423
64  21  -20.0608
64  22  -11.9305
64  23  -1.14488
64  24  15.9388
64  25  73.3426
65  1  -316.349
65  2  -182.97
65  3  -148.474
65  4  -127.789
65  5  -113.527
65  6  -103.071
65  7  -94.9925
65  8  -88.413
65  9  -82.7858
65  10  -77.7701
65  11  -73.1486
65  12  -68.7769
65  13  -64.5526
65  14  -60.3964
65  15  -56.24
65  16  -52.0175
65  17  -47.657
65  18  -43.072
65  19  -38.1471
65  20  -32.7139
65  21  -26.501
65  22  -19.0143
65  23  -9.17833
65  24  6.24049
65  25  56.8568
66  1  -250.429
66  2  -144.497
66  3  -122.826
66  4  -112.683
66  5  -106.14
66  6  -100.779
66  7  -95.8646
66  8  -91.1857
66  9  -86.678
66  10  -82.3113
66  11  -78.0605
66  12  -73.898
66  13  -69.7927
66  14  -65.7097
66  15  -61.6094
66  16  -57.4449
66  17  -53.1591
66  18  -48.6776
66  19  -43.8982
66  20  -38.6691
66  21  -32.7444
66  22  -25.6759
66  23  -16.4895
66  24  -2.26732
66  25  43.1517
67  1  -66.6797
67  2  -49.9774
67  3  -65.4131
67  4  -81.3311
67  5  -91.0782
67  6  -95.2635
67  7  -95.8395
67  8  -94.3129
67  9  -91.6101
67  10  -88.2604
67  11  -84.5579
67  12  -80.6614
67  13  -76.6517
67  14  -72.5629
67  15  -68.3993
67  16  -64.1431
67  17  -59.7576
67  18  -55.1839
67  19  -50.3335
67  20  -45.0692
67  21  -39.1648
67  22  -32.2046
67  23  -23.2845
67  24  -9.70213
67  25  32.2919
68  1  32.8941
68  2  2.68064
68  3  -30.864
68  4  -62.5198
68  5  -84.4486
68  6  -96.9129
68  7  -102.665
68  8  -104.183
68  9  -103.149
68  10  -100.598
68  11  -97.1485
68  12  -93.1629
68  13  -88.8512
68  14  -84.3301
68  15  -79.6576
68  16  -74.8517
68  17  -69.8998
68  18  -64.7607
68  19  -59.3595
68  20  -53.5715
68  21  -47.1848
68  22  -39.8056
68  23  -30.5741
68  24  -16.9254
68  25  23.3113
69  1  76.3654
69  2  28.5824
69  3  -24.6269
69  4  -80.8683
69  5  -125.439
69  6  -154.653
69  7  -170.927
69  8  -177.99
69  9  -178.967
69  10  -176.052
69  11  -170.685
69  12  -163.783
69  13  -155.925
69  14  -147.471
69  15  -138.639
69  16  -129.554
69  17  -120.278
69  18  -110.817
69  19  -101.13
69  20  -91.1174
69  21  -80.5877
69  22  -69.1681
69  23  -56.033
69  24  -38.7147
69  25  3.7959
70  1  79.0831
70  2  32.014
70  3  -21.6602
70  4  -82.0102
70  5  -133.26
70  6  -169.226
70  7  -190.785
70  8  -201.335
70  9  -204.27
70  10  -202.2
70  11  -196.935
70  12  -189.671
70  13  -181.183
70  14  -171.959
70  15  -162.304
70  16  -152.397
70  17  -142.333
70  18  -132.14
70  19  -121.789
70  20  -111.186
70  21  -100.145
70  22  -88.2989
70  23  -74.8342
70  24  -57.3332
70  25  -15.5033
71  1  65.1192
71  2  23.6903
71  3  -23.8058
71  4  -79.682
71  5  -129.631
71  6  -166.61
71  7  -190.107
71  8  -202.633
71  9  -207.233
71  10  -206.459
71  11  -202.178
71  12  -195.665
71  13  -187.762
71  14  -179.011
71  15  -169.754
71  16  -160.195
71  17  -150.443
71  18  -140.537
71  19  -130.454
71  20  -120.102
71  21  -109.296
71  22  -97.6708
71  23  -84.4183
71  24  -67.1504
71  25  -26.1195
72  1  54.655
72  2  18.5855
72  3  -22.7514
72  4  -72.9761
72  5  -119.69
72  6  -155.884
72  7  -180.151
72  8  -194.155
72  9  -200.435
72  10  -201.309
72  11  -198.558
72  12  -193.443
72  13  -186.816
72  14  -179.237
72  15  -171.064
72  16  -162.515
72  17  -153.709
72  18  -144.691
72  19  -135.443
72  20  -125.876
72  21  -115.803
72  22  -104.856
72  23  -92.2241
72  24  -75.5236
72  25  -35.3896
73  1  46.5413
73  2  15.1425
73  3  -21.1267
73  4  -66.4915
73  5  -110.118
73  6  -145.25
73  7  -169.9
73  8  -185.057
73  9  -192.787
73  10  -195.158
73  11  -193.836
73  12  -190.043
73  13  -184.626
73  14  -178.153
73  15  -170.994
73  16  -163.38
73  17  -155.441
73  18  -147.23
73  19  -138.733
73  20  -129.867
73  21  -120.444
73  22  -110.092
73  23  -97.9897
73  24  -81.7356
73  25  -42.1967
74  1  39.89
74  2  12.8991
74  3  -19.0324
74  4  -60.251
74  5  -101.168
74  6  -135.3
74  7  -160.24
74  8  -176.414
74  9  -185.465
74  10  -189.217
74  11  -189.22
74  12  -186.651
74  13  -182.347
74  14  -176.884
74  15  -170.642
74  16  -163.866
74  17  -156.697
74  18  -149.199
74  19  -141.365
74  20  -133.116
74  21  -124.267
74  22  -114.444
74  23  -102.812
74  24  -86.9331
74  25  -47.7831
75  1  35.2573
75  2  11.8697
75  3  -16.9287
75  4  -55.2089
75  5  -94.1967
75  6  -127.619
75  7  -152.798
75  8  -169.761
75  9  -179.838
75  10  -184.664
75  11  -185.696
75  12  -184.073
75  13  -180.626
75  14  -175.933
75  15  -170.387
75  16  -164.242
75  17  -157.649
75  18  -150.681
75  19  -143.34
75  20  -135.551
75  21  -127.134
75  22  -117.714
75  23  -106.446
75  24  -90.8573
75  25  -51.9129
76  1  31.7217
76  2  11.5801
76  3  -14.7468
76  4  -50.7561
76  5  -88.2619
76  6  -121.161
76  7  -146.577
76  8  -164.224
76  9  -175.183
76  10  -180.928
76  11  -182.838
76  12  -182.02
76  13  -179.297
76  14  -175.253
76  15  -170.288
76  16  -164.667
76  17  -158.551
76  18  -152.021
76  19  -145.085
76  20  -137.675
76  21  -129.617
76  22  -120.537
76  23  -109.585
76  24  -94.259
76  25  -55.4349
77  1  29.0973
77  2  11.83
77  3  -12.5876
77  4  -46.8741
77  5  -83.27
77  6  -115.807
77  7  -141.461
77  8  -159.706
77  9  -171.418
77  10  -177.945
77  11  -180.599
77  12  -180.459
77  13  -178.344
77  14  -174.842
77  15  -170.362
77  16  -165.175
77  17  -159.451
77  18  -153.28
77  19  -146.676
77  20  -139.579
77  21  -131.816
77  22  -123.02
77  23  -112.342
77  24  -97.2589
77  25  -58.5149
78  1  27.2423
78  2  12.4237
78  3  -10.563
78  4  -43.5786
78  5  -79.1723
78  6  -111.48
78  7  -137.367
78  8  -156.125
78  9  -168.47
78  10  -175.649
78  11  -178.919
78  12  -179.341
78  13  -177.726
78  14  -174.668
78  15  -170.582
78  16  -165.748
78  17  -160.343
78  18  -154.462
78  19  -148.126
78  20  -141.279
78  21  -133.756
78  22  -125.193
78  23  -114.745
78  24  -99.8818
78  25  -61.2111
79  1  25.876
79  2  13.2838
79  3  -8.54599
79  4  -40.5497
79  5  -75.5235
79  6  -107.689
79  7  -133.823
79  8  -153.062
79  9  -165.987
79  10  -173.756
79  11  -177.583
79  12  -178.509
79  13  -177.343
79  14  -174.681
79  15  -170.946
79  16  -166.424
79  17  -161.3
79  18  -155.674
79  19  -149.574
79  20  -142.947
79  21  -135.635
79  22  -127.278
79  23  -117.039
79  24  -102.391
79  25  -63.8155
80  1  24.9245
80  2  14.3604
80  3  -6.52354
80  4  -37.7153
80  5  -72.2137
80  6  -104.311
80  7  -130.709
80  8  -150.411
80  9  -163.879
80  10  -172.196
80  11  -176.536
80  12  -177.924
80  13  -177.168
80  14  -174.868
80  15  -171.451
80  16  -167.212
80  17  -162.341
80  18  -156.946
80  19  -151.057
80  20  -144.629
80  21  -137.506
80  22  -129.336
80  23  -119.29
80  24  -104.852
80  25  -66.4147
81  1  24.3774
81  2  15.5081
81  3  -4.65642
81  4  -35.2454
81  5  -69.4137
81  6  -101.507
81  7  -128.164
81  8  -148.28
81  9  -162.224
81  10  -171.016
81  11  -175.799
81  12  -177.584
81  13  -177.178
81  14  -175.186
81  15  -172.04
81  16  -168.041
81  17  -163.384
81  18  -158.182
81  19  -152.471
81  20  -146.21
81  21  -139.247
81  22  -131.235
81  23  -121.355
81  24  -107.107
81  25  -68.8473
82  1  24.1107
82  2  16.8531
82  3  -2.68177
82  4  -32.7606
82  5  -66.676
82  6  -98.8179
82  7  -125.766
82  8  -146.314
82  9  -160.741
82  10  -170.011
82  11  -175.235
82  12  -177.415
82  13  -177.356
82  14  -175.668
82  15  -172.788
82  16  -169.025
82  17  -164.578
82  18  -159.565
82  19  -154.028
82  20  -147.929
82  21  -141.121
82  22  -133.265
82  23  -123.549
82  24  -109.498
82  25  -71.4882
83  1  24.1198
83  2  18.1709
83  3  -0.889002
83  4  -30.6004
83  5  -64.3604
83  6  -96.5896
83  7  -123.817
83  8  -144.754
83  9  -159.607
83  10  -169.292
83  11  -174.898
83  12  -177.418
83  13  -177.658
83  14  -176.229
83  15  -173.577
83  16  -170.014
83  17  -165.746
83  18  -160.894
83  19  -155.504
83  20  -149.542
83  21  -142.867
83  22  -135.141
83  23  -125.566
83  24  -111.691
83  25  -73.9675
84  1  24.3322
84  2  19.5127
84  3  0.837531
84  4  -28.5937
84  5  -62.2624
84  6  -94.6108
84  7  -122.121
84  8  -143.432
84  9  -158.686
84  10  -168.76
84  11  -174.72
84  12  -177.554
84  13  -178.068
84  14  -176.878
84  15  -174.434
84  16  -171.054
84  17  -166.949
84  18  -162.243
84  19  -156.987
84  20  -151.15
84  21  -144.595
84  22  -136.99
84  23  -127.545
84  24  -113.834
84  25  -76.442
85  1  24.743
85  2  20.9726
85  3  2.63338
85  4  -26.573
85  5  -60.2004
85  6  -92.7062
85  7  -120.525
85  8  -142.226
85  9  -157.891
85  10  -168.358
85  11  -174.675
85  12  -177.825
85  13  -178.613
85  14  -177.662
85  15  -175.426
85  16  -172.228
85  17  -168.284
85  18  -163.723
85  19  -158.6
85  20  -152.887
85  21  -146.45
85  22  -138.965
85  23  -129.649
85  24  -116.106
85  25  -79.1152
86  1  25.3009
86  2  22.4329
86  3  4.36464
86  4  -24.681
86  5  -58.3149
86  6  -91.0023
86  7  -119.133
86  8  -141.212
86  9  -157.27
86  10  -168.108
86  11  -174.761
86  12  -178.205
86  13  -179.25
86  14  -178.52
86  15  -176.477
86  16  -173.448
86  17  -169.654
86  18  -165.227
86  19  -160.227
86  20  -154.628
86  21  -148.301
86  22  -140.926
86  23  -131.731
86  24  -118.347
86  25  -81.7937
87  1  25.9788
87  2  23.9007
87  3  6.05354
87  4  -22.882
87  5  -56.5618
87  6  -89.4524
87  7  -117.9
87  8  -140.353
87  9  -156.79
87  10  -167.986
87  11  -174.959
87  12  -178.685
87  13  -179.973
87  14  -179.454
87  15  -177.594
87  16  -174.724
87  17  -171.071
87  18  -166.771
87  19  -161.885
87  20  -156.394
87  21  -150.171
87  22  -142.9
87  23  -133.819
87  24  -120.589
87  25  -84.5061
88  1  26.6794
88  2  25.2402
88  3  7.55865
88  4  -21.3136
88  5  -55.064
88  6  -88.156
88  7  -116.898
88  8  -139.686
88  9  -156.461
88  10  -167.972
88  11  -175.228
88  12  -179.2
88  13  -180.701
88  14  -180.365
88  15  -178.664
88  16  -175.933
88  17  -172.402
88  18  -168.212
88  19  -163.427
88  20  -158.029
88  21  -151.895
88  22  -144.715
88  23  -135.734
88  24  -122.639
88  25  -87.0076
89  1  27.496
89  2  26.6694
89  3  9.13302
89  4  -19.7046
89  5  -53.5566
89  6  -86.8788
89  7  -115.938
89  8  -139.083
89  9  -156.212
89  10  -168.052
89  11  -175.599
89  12  -179.825
89  13  -181.545
89  14  -181.398
89  15  -179.86
89  16  -177.271
89  17  -173.866
89  18  -169.788
89  19  -165.105
89  20  -159.803
89  21  -153.762
89  22  -146.674
89  23  -137.796
89  24  -124.841
89  25  -89.7105
90  1  28.3665
90  2  28.0928
90  3  10.6738
90  4  -18.1585
90  5  -52.1351
90  6  -85.7011
90  7  -115.083
90  8  -138.581
90  9  -156.058
90  10  -168.218
90  11  -176.049
90  12  -180.521
90  13  -182.453
90  14  -182.488
90  15  -181.107
90  16  -178.656
90  17  -175.371
90  18  -171.402
90  19  -166.817
90  20  -161.607
90  21  -155.654
90  22  -148.656
90  23  -139.877
90  24  -127.058
90  25  -92.4425
91  1  29.2543
91  2  29.4735
91  3  12.1459
91  4  -16.7053
91  5  -50.8231
91  6  -84.6381
91  7  -114.338
91  8  -138.179
91  9  -155.991
91  10  -168.456
91  11  -176.558
91  12  -181.264
91  13  -183.397
91  14  -183.604
91  15  -182.372
91  16  -180.05
91  17  -176.879
91  18  -173.011
91  19  -168.519
91  20  -163.395
91  21  -157.526
91  22  -150.613
91  23  -141.927
91  24  -129.238
91  25  -95.1342
92  1  30.1526
92  2  30.8191
92  3  13.5622
92  4  -15.3277
92  5  -49.6003
92  6  -83.6697
92  7  -113.685
92  8  -137.862
92  9  -155.997
92  10  -168.758
92  11  -177.12
92  12  -182.05
92  13  -184.375
92  14  -184.747
92  15  -183.657
92  16  -181.458
92  17  -178.395
92  18  -174.625
92  19  -170.221
92  20  -165.18
92  21  -159.39
92  22  -152.557
92  23  -143.962
92  24  -131.397
92  25  -97.8007
93  1  31.0797
93  2  32.1682
93  3  14.9661
93  4  -13.9807
93  5  -48.4243
93  6  -82.7595
93  7  -113.097
93  8  -137.612
93  9  -156.072
93  10  -169.127
93  11  -177.746
93  12  -182.898
93  13  -185.414
93  14  -185.948
93  15  -184.998
93  16  -182.921
93  17  -179.965
93  18  -176.29
93  19  -171.974
93  20  -167.014
93  21  -161.302
93  22  -154.549
93  23  -146.043
93  24  -133.601
93  25  -100.52
94  1  31.9505
94  2  33.4078
94  3  16.2433
94  4  -12.7704
94  5  -47.3841
94  6  -81.9728
94  7  -112.612
94  8  -137.44
94  9  -156.198
94  10  -169.522
94  11  -178.377
94  12  -183.731
94  13  -186.419
94  14  -187.102
94  15  -186.278
94  16  -184.312
94  17  -181.453
94  18  -177.865
94  19  -173.627
94  20  -168.741
94  21  -163.1
94  22  -156.419
94  23  -147.994
94  24  -135.665
94  25  -103.063
95  1  32.8732
95  2  34.6988
95  3  17.5619
95  4  -11.5352
95  5  -46.3385
95  6  -81.2005
95  7  -112.159
95  8  -137.316
95  9  -156.385
95  10  -169.989
95  11  -179.088
95  12  -184.652
95  13  -187.519
95  14  -188.355
95  15  -187.663
95  16  -185.81
95  17  -183.052
95  18  -179.552
95  19  -175.396
95  20  -170.585
95  21  -165.018
95  22  -158.412
95  23  -150.07
95  24  -137.857
95  25  -105.758
96  1  33.8087
96  2  35.9895
96  3  18.8692
96  4  -10.3242
96  5  -45.3291
96  6  -80.4738
96  7  -111.758
96  8  -137.246
96  9  -156.628
96  10  -170.513
96  11  -179.856
96  12  -185.629
96  13  -188.674
96  14  -189.661
96  15  -189.1
96  16  -187.36
96  17  -184.701
96  18  -181.291
96  19  -177.215
96  20  -172.48
96  21  -166.985
96  22  -160.453
96  23  -152.193
96  24  -140.097
96  25  -108.504
97  1  34.7963
97  2  37.3361
97  3  20.2225
97  4  -9.0843
97  5  -44.3121
97  6  -79.7613
97  7  -111.392
97  8  -137.231
97  9  -156.941
97  10  -171.119
97  11  -180.717
97  12  -186.708
97  13  -189.938
97  14  -191.084
97  15  -190.658
97  16  -189.036
97  17  -186.48
97  18  -183.161
97  19  -179.17
97  20  -174.512
97  21  -169.093
97  22  -162.638
97  23  -154.465
97  24  -142.49
97  25  -111.428
98  1  35.6689
98  2  38.5151
98  3  21.399
98  4  -8.01734
98  5  -43.4502
98  6  -79.1745
98  7  -111.114
98  8  -137.264
98  9  -157.264
98  10  -171.7
98  11  -181.521
98  12  -187.703
98  13  -191.096
98  14  -192.38
98  15  -192.073
98  16  -190.553
98  17  -188.088
98  18  -184.85
98  19  -180.931
98  20  -176.342
98  21  -170.989
98  22  -164.601
98  23  -156.503
98  24  -144.634
98  25  -114.04
99  1  36.6418
99  2  39.8197
99  3  22.6926
99  4  -6.85573
99  5  -42.5263
99  6  -78.5638
99  7  -110.853
99  8  -137.35
99  9  -157.674
99  10  -172.398
99  11  -182.468
99  12  -188.862
99  13  -192.435
99  14  -193.873
99  15  -193.697
99  16  -192.291
99  17  -189.925
99  18  -186.776
99  19  -182.939
99  20  -178.425
99  21  -173.145
99  22  -166.831
99  23  -158.817
99  24  -147.065
99  25  -116.991
100  1  37.6047
100  2  41.1029
100  3  23.9568
100  4  -5.73186
100  5  -41.6469
100  6  -78.002
100  7  -110.641
100  8  -137.486
100  9  -158.133
100  10  -173.141
100  11  -183.458
100  12  -190.062
100  13  -193.813
100  14  -195.402
100  15  -195.356
100  16  -194.062
100  17  -191.795
100  18  -188.733
100  19  -184.976
100  20  -180.537
100  21  -175.328
100  22  -169.088
100  23  -161.157
100  24  -149.521
100  25  -119.96
101  1  38.5605
101  2  42.3696
101  3  25.1973
101  4  -4.63969
101  5  -40.8065
101  6  -77.4843
101  7  -110.477
101  8  -137.671
101  9  -158.639
101  10  -173.932
101  11  -184.494
101  12  -191.307
101  13  -195.235
101  14  -196.974
101  15  -197.056
101  16  -195.874
101  17  -193.705
101  18  -190.73
101  19  -187.051
101  20  -182.686
101  21  -177.549
101  22  -171.382
101  23  -163.532
101  24  -152.011
101  25  -122.96
102  1  39.5861
102  2  43.7229
102  3  26.5149
102  4  -3.49132
102  5  -39.9385
102  6  -76.9714
102  7  -110.35
102  8  -137.923
102  9  -159.24
102  10  -174.841
102  11  -185.667
102  12  -192.705
102  13  -196.824
102  14  -198.725
102  15  -198.946
102  16  -197.884
102  17  -195.819
102  18  -192.938
102  19  -189.344
102  20  -185.058
102  21  -179.998
102  22  -173.909
102  23  -166.148
102  24  -154.749
102  25  -126.245
103  1  40.5603
103  2  45.0034
103  3  27.7545
103  4  -2.42173
103  5  -39.1451
103  6  -76.5241
103  7  -110.276
103  8  -138.216
103  9  -159.868
103  10  -175.764
103  11  -186.844
103  12  -194.097
103  13  -198.398
103  14  -200.453
103  15  -200.807
103  16  -199.859
103  17  -197.894
103  18  -195.102
103  19  -191.59
103  20  -187.38
103  21  -182.393
103  22  -176.378
103  23  -168.701
103  24  -157.42
103  25  -129.435
104  1  41.4849
104  2  46.215
104  3  28.9213
104  4  -1.42459
104  5  -38.4191
104  6  -76.1351
104  7  -110.249
104  8  -138.541
104  9  -160.516
104  10  -176.696
104  11  -188.018
104  12  -195.478
104  13  -199.953
104  14  -202.157
104  15  -202.636
104  16  -201.797
104  17  -199.929
104  18  -197.222
104  19  -193.787
104  20  -189.649
104  21  -184.732
104  22  -178.789
104  23  -171.192
104  24  -160.023
104  25  -132.532
105  1  42.4576
105  2  47.4864
105  3  30.1394
105  4  -0.393657
105  5  -37.6831
105  6  -75.7631
105  7  -110.266
105  8  -138.935
105  9  -161.255
105  10  -177.736
105  11  -189.318
105  12  -196.997
105  13  -201.657
105  14  -204.018
105  15  -204.632
105  16  -203.91
105  17  -202.142
105  18  -199.526
105  19  -196.174
105  20  -192.112
105  21  -187.269
105  22  -181.402
105  23  -173.89
105  24  -162.84
105  25  -135.87
106  1  43.4038
106  2  48.7206
106  3  31.3159
106  4  0.592035
106  5  -36.9944
106  6  -75.438
106  7  -110.327
106  8  -139.371
106  9  -162.032
106  10  -178.812
106  11  -190.649
106  12  -198.544
106  13  -203.387
106  14  -205.903
106  15  -206.649
106  16  -206.041
106  17  -204.373
106  18  -201.846
106  19  -198.574
106  20  -194.589
106  21  -189.819
106  22  -184.026
106  23  -176.597
106  24  -165.664
106  25  -139.203
107  1  44.3951
107  2  50.0112
107  3  32.54
107  4  1.60689
107  5  -36.3015
107  6  -75.137
107  7  -110.441
107  8  -139.886
107  9  -162.91
107  10  -180.008
107  11  -192.117
107  12  -200.242
107  13  -205.28
107  14  -207.96
107  15  -208.847
107  16  -208.36
107  17  -206.799
107  18  -204.366
107  19  -201.18
107  20  -197.274
107  21  -192.582
107  22  -186.868
107  23  -179.527
107  24  -168.718
107  25  -142.792
108  1  45.3812
108  2  51.2933
108  3  33.7496
108  4  2.59866
108  5  -35.6416
108  6  -74.8787
108  7  -110.607
108  8  -140.459
108  9  -163.853
108  10  -181.273
108  11  -193.658
108  12  -202.016
108  13  -207.25
108  14  -210.097
108  15  -211.126
108  16  -210.762
108  17  -209.308
108  18  -206.971
108  19  -203.871
108  20  -200.047
108  21  -195.432
108  22  -189.798
108  23  -182.547
108  24  -171.861
108  25  -146.471
109  1  46.3761
109  2  52.5852
109  3  34.9622
109  4  3.58137
109  5  -35.006
109  6  -74.6611
109  7  -110.828
109  8  -141.102
109  9  -164.878
109  10  -182.631
109  11  -195.3
109  12  -203.898
109  13  -209.334
109  14  -212.352
109  15  -213.527
109  16  -213.289
109  17  -211.945
109  18  -209.706
109  19  -206.696
109  20  -202.954
109  21  -198.42
109  22  -192.868
109  23  -185.708
109  24  -175.15
109  25  -150.303
110  1  47.3133
110  2  53.8013
110  3  36.0977
110  4  4.49058
110  5  -34.4359
110  6  -74.4972
110  7  -111.09
110  8  -141.772
110  9  -165.916
110  10  -183.99
110  11  -196.932
110  12  -205.761
110  13  -211.392
110  14  -214.575
110  15  -215.89
110  16  -215.773
110  17  -214.535
110  18  -212.39
110  19  -209.466
110  20  -205.804
110  21  -201.347
110  22  -195.873
110  23  -188.801
110  24  -178.364
110  25  -154.034
111  1  48.2678
111  2  55.0394
111  3  37.2476
111  4  5.39986
111  5  -33.8847
111  6  -74.3735
111  7  -111.413
111  8  -142.522
111  9  -167.051
111  10  -185.46
111  11  -198.687
111  12  -207.756
111  13  -213.59
111  14  -216.945
111  15  -218.406
111  16  -218.415
111  17  -217.288
111  18  -215.241
111  19  -212.405
111  20  -208.827
111  21  -204.449
111  22  -199.057
111  23  -192.076
111  24  -181.766
111  25  -157.966
112  1  49.2691
112  2  56.338
112  3  38.4472
112  4  6.33522
112  5  -33.34
112  6  -74.2932
112  7  -111.816
112  8  -143.387
112  9  -168.332
112  10  -187.102
112  11  -200.637
112  12  -209.966
112  13  -216.018
112  14  -219.557
112  15  -221.176
112  16  -221.321
112  17  -220.312
112  18  -218.371
112  19  -215.631
112  20  -212.141
112  21  -207.85
112  22  -202.546
112  23  -195.663
112  24  -185.487
112  25  -162.249
113  1  50.1433
113  2  57.4722
113  3  39.4889
113  4  7.13585
113  5  -32.8939
113  6  -74.2675
113  7  -112.227
113  8  -144.214
113  9  -169.533
113  10  -188.628
113  11  -202.439
113  12  -212.001
113  13  -218.25
113  14  -221.954
113  15  -223.715
113  16  -223.981
113  17  -223.078
113  18  -221.232
113  19  -218.577
113  20  -215.168
113  21  -210.954
113  22  -205.728
113  23  -198.932
113  24  -188.877
113  25  -166.135
114  1  51.0441
114  2  58.6414
114  3  40.5569
114  4  7.94435
114  5  -32.4652
114  6  -74.2874
114  7  -112.713
114  8  -145.142
114  9  -170.859
114  10  -190.299
114  11  -204.403
114  12  -214.212
114  13  -220.668
114  14  -224.548
114  15  -226.458
114  16  -226.853
114  17  -226.064
114  18  -224.317
114  19  -221.754
114  20  -218.429
114  21  -214.296
114  22  -209.153
114  23  -202.45
114  24  -192.521
114  25  -170.297
115  1  51.9597
115  2  59.831
115  3  41.6369
115  4  8.74824
115  5  -32.0636
115  6  -74.36
115  7  -113.276
115  8  -146.172
115  9  -172.307
115  10  -192.109
115  11  -206.521
115  12  -216.59
115  13  -223.264
115  14  -227.329
115  15  -229.396
115  16  -229.926
115  17  -229.254
115  18  -227.612
115  19  -225.144
115  20  -221.908
115  21  -217.861
115  22  -212.805
115  23  -206.198
115  24  -196.402
115  25  -174.711
116  1  52.8887
116  2  61.0399
116  3  42.7272
116  4  9.54422
116  5  -31.6946
116  6  -74.4929
116  7  -113.928
116  8  -147.315
116  9  -173.891
116  10  -194.075
116  11  -208.812
116  12  -219.153
116  13  -226.057
116  14  -230.315
116  15  -232.547
116  16  -233.219
116  17  -232.671
116  18  -231.14
116  19  -228.772
116  20  -225.628
116  21  -221.671
116  22  -216.706
116  23  -210.201
116  24  -200.542
116  25  -179.401
117  1  53.6894
117  2  62.0839
117  3  43.6624
117  4  10.2132
117  5  -31.4106
117  6  -74.6603
117  7  -114.561
117  8  -148.389
117  9  -175.36
117  10  -195.886
117  11  -210.913
117  12  -221.498
117  13  -228.607
117  14  -233.039
117  15  -235.418
117  16  -236.217
117  17  -235.78
117  18  -234.347
117  19  -232.068
117  20  -229.008
117  21  -225.131
117  22  -220.247
117  23  -213.832
117  24  -204.295
117  25  -183.638
118  1  54.5198
118  2  63.1691
118  3  44.6278
118  4  10.8888
118  5  -31.1527
118  6  -74.8914
118  7  -115.296
118  8  -149.601
118  9  -176.998
118  10  -197.893
118  11  -213.232
118  12  -224.081
118  13  -231.411
118  14  -236.029
118  15  -238.567
118  16  -239.503
118  17  -239.185
118  18  -237.858
118  19  -235.675
118  20  -232.704
118  21  -228.913
118  22  -224.117
118  23  -217.798
118  24  -208.393
118  25  -188.247
119  1  55.3399
119  2  64.2441
119  3  45.5767
119  4  11.536
119  5  -30.9389
119  6  -75.1841
119  7  -116.109
119  8  -150.907
119  9  -178.745
119  10  -200.02
119  11  -215.682
119  12  -226.802
119  13  -234.36
119  14  -239.17
119  15  -241.872
119  16  -242.948
119  17  -242.754
119  18  -241.536
119  19  -239.452
119  20  -236.572
119  21  -232.87
119  22  -228.163
119  23  -221.944
119  24  -212.673
119  25  -193.043
120  1  56.0901
120  2  65.2311
120  3  46.4408
120  4  12.1088
120  5  -30.7834
120  6  -75.5153
120  7  -116.941
120  8  -152.21
120  9  -180.471
120  10  -202.111
120  11  -218.082
120  12  -229.461
120  13  -237.237
120  14  -242.231
120  15  -245.089
120  16  -246.3
120  17  -246.223
120  18  -245.109
120  19  -243.12
120  20  -240.328
120  21  -236.71
120  22  -232.089
120  23  -225.965
120  24  -216.821
120  25  -197.675
121  1  56.8562
121  2  66.2436
121  3  47.3191
121  4  12.6725
121  5  -30.6695
121  6  -75.9254
121  7  -117.888
121  8  -153.666
121  9  -182.379
121  10  -204.41
121  11  -220.712
121  12  -232.37
121  13  -240.38
121  14  -245.571
121  15  -248.597
121  16  -249.952
121  17  -250.001
121  18  -248.999
121  19  -247.11
121  20  -244.413
121  21  -240.885
121  22  -236.355
121  23  -230.332
121  24  -221.324
121  25  -202.687
122  1  57.5991
122  2  67.231
122  3  48.167
122  4  13.1957
122  5  -30.6092
122  6  -76.4036
122  7  -118.919
122  8  -155.216
122  9  -184.394
122  10  -206.826
122  11  -223.468
122  12  -235.41
122  13  -243.659
122  14  -249.052
122  15  -252.249
122  16  -253.752
122  17  -253.929
122  18  -253.042
122  19  -251.256
122  20  -248.655
122  21  -245.22
122  22  -240.783
122  23  -234.863
122  24  -225.993
122  25  -207.866
123  1  58.331
123  2  68.2104
123  3  48.9982
123  4  13.685
123  5  -30.6065
123  6  -76.966
123  7  -120.06
123  8  -156.903
123  9  -186.567
123  10  -209.419
123  11  -226.416
123  12  -238.656
123  13  -247.155
123  14  -252.759
123  15  -256.135
123  16  -257.792
123  17  -258.104
123  18  -257.335
123  19  -255.658
123  20  -253.157
123  21  -249.818
123  22  -245.479
123  23  -239.666
123  24  -230.939
123  25  -213.333
124  1  59.0349
124  2  69.1604
124  3  49.7936
124  4  14.1266
124  5  -30.6675
124  6  -77.6101
124  7  -121.301
124  8  -158.705
124  9  -188.87
124  10  -212.154
124  11  -229.515
124  12  -242.063
124  13  -250.819
124  14  -256.639
124  15  -260.2
124  16  -262.015
124  17  -262.464
124  18  -261.818
124  19  -260.251
124  20  -257.853
124  21  -254.613
124  22  -250.373
124  23  -244.67
124  24  -236.09
124  25  -219.009
125  1  59.7514
125  2  70.1381
125  3  50.5991
125  4  14.5405
125  5  -30.8084
125  6  -78.394
125  7  -122.742
125  8  -160.765
125  9  -191.481
125  10  -215.239
125  11  -233.003
125  12  -245.887
125  13  -254.925
125  14  -260.984
125  15  -264.747
125  16  -266.735
125  17  -267.337
125  18  -266.824
125  19  -265.379
125  20  -263.094
125  21  -259.962
125  22  -255.832
125  23  -250.249
125  24  -241.828
125  25  -225.309
126  1  60.4608
126  2  71.1204
126  3  51.3918
126  4  14.9057
126  5  -31.0481
126  6  -79.3337
126  7  -124.397
126  8  -163.092
126  9  -194.407
126  10  -218.681
126  11  -236.88
126  12  -250.13
126  13  -259.475
126  14  -265.791
126  15  -269.773
126  16  -271.951
126  17  -272.716
126  18  -272.349
126  19  -271.036
126  20  -268.872
126  21  -265.857
126  22  -261.845
126  23  -256.392
126  24  -248.142
126  25  -232.22
127  1  61.1374
127  2  72.0762
127  3  52.1432
127  4  15.1991
127  5  -31.4012
127  6  -80.4344
127  7  -126.26
127  8  -165.673
127  9  -197.625
127  10  -222.448
127  11  -241.111
127  12  -254.75
127  13  -264.422
127  14  -271.013
127  15  -275.228
127  16  -277.605
127  17  -278.545
127  18  -278.333
127  19  -277.159
127  20  -275.125
127  21  -272.235
127  22  -268.348
127  23  -263.033
127  24  -254.964
127  25  -239.658
128  1  61.8626
128  2  73.1317
128  3  52.9421
128  4  15.4275
128  5  -31.9767
128  6  -81.9383
128  7  -128.711
128  8  -169.012
128  9  -201.756
128  10  -227.259
128  11  -246.497
128  12  -260.618
128  13  -270.692
128  14  -277.623
128  15  -282.127
128  16  -284.752
128  17  -285.907
128  18  -285.886
128  19  -284.884
128  20  -283.01
128  21  -280.273
128  22  -276.541
128  23  -271.394
128  24  -263.547
128  25  -248.984
129  1  62.6477
129  2  74.3403
129  3  53.7967
129  4  15.5019
129  5  -32.9995
129  6  -84.2265
129  7  -132.289
129  8  -173.799
129  9  -207.617
129  10  -234.045
129  11  -254.064
129  12  -268.838
129  13  -279.461
129  14  -286.852
129  15  -291.747
129  16  -294.707
129  17  -296.155
129  18  -296.392
129  19  -295.624
129  20  -293.966
129  21  -291.436
129  22  -287.913
129  23  -282.994
129  24  -275.445
129  25  -261.852
130  1  62.508
130  2  76.3101
130  3  53.5157
130  4  10.3827
130  5  -44.8771
130  6  -103.868
130  7  -159.818
130  8  -208.709
130  9  -249.075
130  10  -281.123
130  11  -305.879
130  12  -324.617
130  13  -338.552
130  14  -348.726
130  15  -355.978
130  16  -360.958
130  17  -364.16
130  18  -365.947
130  19  -366.577
130  20  -366.212
130  21  -364.917
130  22  -362.632
130  23  -359.059
130  24  -353.244
130  25  -344.847

